Chemical Evolution in the Milky Way: Rotation-based ages for APOGEE-Kepler cool dwarf stars

We use models of stellar angular momentum evolution to determine ages for $\sim500$ stars in the APOGEE-\textit{Kepler} Cool Dwarfs sample. We focus on lower main-sequence stars, where other age-dating tools become ineffective. Our age distributions are compared to those derived from asteroseismic and giant samples and solar analogs. We are able to recover gyrochronological ages for old, lower-main-sequence stars, a remarkable improvement over prior work in hotter stars. Under our model assumptions, our ages have a median relative uncertainty of $14\%$, comparable to the age precision inferred for more massive stars using traditional methods. We investigate trends of galactic $\alpha$-enhancement with age, finding evidence of a detection threshold between the age of the oldest $\alpha$-poor stars and that of the bulk $\alpha$-rich population. We argue that gyrochronology is an effective tool reaching ages of 10--12 Gyr in K- and early M-dwarfs. Finally, we present the first effort to quantify the impact of detailed abundance patterns on rotational evolution. We estimate a $\sim15\%$ bias in age for cool, $\alpha$-enhanced (+ 0.4 dex) stars when standard solar-abundance-pattern rotational models are used for age inference, rather than models that appropriately account for $\alpha$-enrichment.

==> anc/table-3.csv <==
KIC_ID,2MASS_ID,teff,teff_err,m_h,m_h_err,alpha_m,alpha_m_err,spec_prov,logg,logg_err,logg_prov,prot,prot_err,lum,lum_err_low,lum_err_high,age,age_err_low,age_err_high
1432745,19255715+3704231,4600.828,98.72645,0.1713893,0.117640973,-0.02379941,0.102042107,ASPCAP_cal,4.4541,-9999,ASPCAP_raw,21.8098087,1.7007847,0.168498472,0.003049309,0.0030875,2.882196658,0.346980107,0.377170879
1724975,19290115+3715011,5259.129,107.9187,-0.01124759,0.117179974,-0.04168425,0.10082892,ASPCAP_cal,4.1979,-9999,ASPCAP_raw,10.6065683,0.7476861,0.854215918,0.018228743,0.018608443,1.029987186,0.104979261,0.113720288
1996721,19060115+3728027,5019.705,100.7764,-0.004544444,0.115066061,0.01212048,0.100850233,ASPCAP_cal,4.4445,-9999,ASPCAP_raw,31.9321289,3.419044,0.295184812,0.007306734,0.007446762,6.037269519,0.967087053,1.115095599
2018047,19285561+3728053,4049.333,102.9363,-0.3750359,0.115578437,0.1025815,0.103222448,ASPCAP_cal,4.3319,-9999,ASPCAP_raw,43.016613,2.4497941,0.075063912,0.001335142,0.00135988,8.78610737,0.887687404,1.019840582
2156061,19215838+3732382,4284.04,96.05508,0.1457391,0.117276595,-0.04682817,0.102929663,ASPCAP_cal,4.3095,-9999,ASPCAP_raw,29.3834381,3.0646422,0.449563916,0.116499171,0.192001703,4.44819542,0.7198096,0.814921632
2283541,19044078+3736065,5543.325,115.5957,0.2951207,0.123853117,-0.03578465,0.101176101,ASPCAP_cal,4.6005,-9999,ASPCAP_raw,7.2950206,0.5280253,0.692044304,0.017555861,0.018034694,0.702046619,0.074901099,0.068089758
2285598,19072124+3741480,4223.745,76.43663,0.2229834,0.109694715,-0.06345898,0.100927291,ASPCAP_cal,4.3532,-9999,ASPCAP_raw,37.1918182,5.9529066,0.107206536,0.015097721,0.017066007,6.691230038,1.586522581,1.786286295
2301872,19245100+3737013,3878.3,100,-0.44983,0.1,0.0078892,0.1,ASPCAP_raw,4.3663,-9999,ASPCAP_raw,22.5887833,1.9146926,0.078163646,0.001370669,0.001387387,3.263690199,0.40709867,0.47213489
2302851,19254185+3737490,4200.5,100,-0.050711,0.1,-0.042575,0.1,ASPCAP_raw,4.301,-9999,ASPCAP_raw,12.1834078,0.8379406,0.128931664,0.005531278,0.005811106,1.398259577,0.14471475,0.163513561
2422998,19044617+3744243,5147.771,91.80202,0.1998566,0.105629934,-0.06908301,0.100541087,ASPCAP_cal,3.550268,0.05317846,ASPCAP_cal,53.3311653,5.0718727,11.82223587,0.705901845,0.757020787,2.769804418,0.745982175,0.601060618
2443364,19254863+3744245,4202.55,95.07926,0.08676761,0.116443327,-0.04726276,0.102927018,ASPCAP_cal,4.2668,-9999,ASPCAP_raw,35.6771469,2.8182633,0.111980201,0.00194031,0.001967697,6.058286097,0.787922088,0.881963501
2577743,19272630+3753469,3518.1,100,-0.14213,0.1,-0.04665,0.1,ASPCAP_raw,4.3772,-9999,ASPCAP_raw,31.9313335,2.205168,0.021823256,0.003080886,0.003477518,5.590789954,0.537175518,0.607846493
2692704,19030609+3755220,3637.319,69.89056,0.1151088,0.107988915,0.06581414,0.101319088,ASPCAP_cal,4.5562,-9999,ASPCAP_raw,14.7936535,1.1169674,0.030339715,0.004293358,0.004870951,2.576112646,0.311774754,0.396542814
2707526,19203493+3758151,5229.965,114.6613,0.09115092,0.121876522,0.01634125,0.101456337,ASPCAP_cal,4.4825,-9999,ASPCAP_raw,30.001606,2.9534547,,,,5.528112958,0.860623095,0.910915269
2831113,19020662+3804074,5011.932,107.8104,0.2384345,0.121411925,-0.04446311,0.101835636,ASPCAP_cal,4.3996,-9999,ASPCAP_raw,36.9328232,5.3403339,0.396875813,0.007728651,0.007848578,7.386430511,1.665497759,1.745555018
2831983,19031280+3801413,4535.481,93.40754,0.06926141,0.114320155,0.006267607,0.101421149,ASPCAP_cal,4.4363,-9999,ASPCAP_raw,9.8965387,0.7177359,0.140948865,0.002173026,0.002197602,1.009666754,0.090600974,0.120621401
2837133,19094785+3804214,5151.328,96.96336,0.3077261,0.116217786,-0.05928755,0.100837819,ASPCAP_cal,4.4726,-9999,ASPCAP_raw,22.4230671,1.8179893,0.502047891,0.008802753,0.008928521,3.331328992,0.432011952,0.450304307
2986505,19225008+3808121,4726.779,95.70196,0.2946996,0.117085491,-0.08284963,0.101619765,ASPCAP_cal,4.4293,-9999,ASPCAP_raw,41.5536041,3.1098657,0.224886111,0.004186425,0.004277394,8.548619231,1.107364449,1.113593507
2987123,19232649+3811211,5071.674,111.8284,-0.03298403,0.119497788,-0.02450548,0.101390721,ASPCAP_cal,4.4069,-9999,ASPCAP_raw,9.1699076,0.6472999,,,,0.845820436,0.078028854,0.079553412
3109550,19184121+3817523,5313.808,109.813,0.1777214,0.120202326,-0.0150251,0.101096466,ASPCAP_cal,4.4511,-9999,ASPCAP_raw,29.4492207,1.325852,0.557905286,0.011075656,0.011324326,5.348888721,0.412751052,0.423308181
3128488,19363364+3817318,4698.814,89.80153,0.1035158,0.112631061,0.00055036,0.100880458,ASPCAP_cal,4.3904,-9999,ASPCAP_raw,6.0919461,0.4142246,0.202492198,0.00343945,0.003497373,0.618102751,0.046449313,0.061735573
3129238,19371284+3812108,5352.588,120.8219,0.05219639,0.123913779,-0.04173589,0.101515107,ASPCAP_cal,4.525,-9999,ASPCAP_raw,6.5292363,0.4608372,0.510496936,0.010337289,0.010533351,0.558569891,0.056400935,0.0731713
3130425,19381239+3815434,5336.132,118.3426,0.1481629,0.124167583,-0.0116778,0.101581992,ASPCAP_cal,4.4589,-9999,ASPCAP_raw,22.4239349,2.7386429,0.52205677,0.011550866,0.011793032,3.561413103,0.685873303,0.733612433
3232323,19224963+3823324,5139.824,123.7123,-0.04924532,0.125012673,-8.96E-06,0.102204532,ASPCAP_cal,4.4161,-9999,ASPCAP_raw,27.413187,3.8965464,0.356539103,0.007214724,0.007345105,5.004534393,1.102137285,1.120614642
3233612,19241756+3821152,4768.365,93.38224,0.02118037,0.113118791,0.01986616,0.100873897,ASPCAP_cal,4.4096,-9999,ASPCAP_raw,25.7572308,1.96307,0.240000608,0.004194129,0.004253346,3.947642822,0.498671096,0.539520513
3323808,19021054+3827320,3715.2,100,0.0055168,0.1,-0.028995,0.1,ASPCAP_raw,4.4108,-9999,ASPCAP_raw,30.2086945,2.3551826,0.038173073,0.005384175,0.006073858,5.180663754,0.614951762,0.626533959
3325344,19043779+3826145,4807.447,104.5561,-0.1054279,0.116379606,-0.02194627,0.101341849,ASPCAP_cal,4.3012,-9999,ASPCAP_raw,32.3819809,4.7730007,0.252189144,0.006683663,0.006851439,6.27797185,1.486535003,1.614514479
3329865,19112323+3828528,4143.795,77.24686,0.0864469,0.109260699,-0.002024916,0.100935586,ASPCAP_cal,4.3699,-9999,ASPCAP_raw,40.1404228,6.2135267,0.100806982,0.014206888,0.016045045,7.660515278,1.842440168,2.213064268
3353043,19363556+3825040,5169.557,114.0953,-0.1716844,0.118374295,0.009685464,0.101081507,ASPCAP_cal,4.403,-9999,ASPCAP_raw,28.9820251,4.1215086,0.350094835,0.006091931,0.006173621,5.586420353,1.13679502,1.357388616
3426503,19035371+3834286,5487.009,110.9377,0.24841,0.120940135,-0.0228052,0.10094851,ASPCAP_cal,4.5514,-9999,ASPCAP_raw,7.2951827,0.5283633,0.710560978,0.014360788,0.014637186,0.703180381,0.075389554,0.063122871
3428161,19062481+3833484,4881.04,109.8423,-0.07719527,0.118818081,0.005542472,0.101646997,ASPCAP_cal,4.4055,-9999,ASPCAP_raw,43.3068619,4.8080049,0.490316672,0.010424416,0.01062117,9.949052292,1.745358941,1.657408007
3430981,19103704+3834531,4234.434,94.20296,-0.4013269,0.111416891,0.04549312,0.101315642,ASPCAP_cal,4.3477,-9999,ASPCAP_raw,27.5962276,2.3184409,0.091409601,0.001536737,0.001557033,4.29213816,0.56669101,0.610898893
3442846,19245714+3830340,4714.012,98.1113,0.2048703,0.117280074,-0.04640049,0.101688251,ASPCAP_cal,4.4437,-9999,ASPCAP_raw,24.5378799,1.8797342,0.215926992,0.00414929,0.004213703,3.554942918,0.442823988,0.488546706
3458422,19400944+3832454,4882.832,98.62228,0.3528279,0.118634362,-0.09215602,0.101599467,ASPCAP_cal,4.4443,-9999,ASPCAP_raw,23.0542393,2.0671961,0.604551596,0.013256998,0.013527032,3.37327247,0.476489216,0.494279893
3527281,19025165+3836367,4577.751,96.03965,0.1495552,0.116185469,0.003432563,0.101747741,ASPCAP_cal,4.4421,-9999,ASPCAP_raw,10.8309441,0.7879509,0.155877379,0.002921473,0.00296612,1.148228762,0.123534016,0.126443425
3528198,19041932+3837564,4559.894,96.83842,0.1036428,0.116123347,-0.02956085,0.101774785,ASPCAP_cal,4.2484,-9999,ASPCAP_raw,5.8033332,0.1931469,,,,0.633954915,0.0462879,0.256939286
3539475,19195475+3839537,4810.684,92.38193,0.1780949,0.114027725,-0.03491753,0.100952378,ASPCAP_cal,4.4655,-9999,ASPCAP_raw,25.4025822,1.8104485,0.222330692,0.004228176,0.004303257,3.857164254,0.467312266,0.497850337
3540728,19211530+3840187,5082.7,100,0.055545,0.1,0.29209,0.1,ASPCAP_raw,4.8516,-9999,ASPCAP_raw,2.0949819,0.1448488,0.705543412,0.045234514,0.048904668,0.267719917,0.022763943,0.022872924
3541058,19213778+3836511,5037.958,116.4343,0.1589098,0.124892454,-0.03594314,0.102475846,ASPCAP_cal,4.4372,-9999,ASPCAP_raw,55.9713898,9.5908766,0.346277576,0.006677628,0.006781962,12.80304705,3.074446584,3.466108918
3629063,19040539+3844248,4314.025,85.97047,0.1743283,0.112822244,-0.06277048,0.101490823,ASPCAP_cal,4.281,-9999,ASPCAP_raw,20.7778015,1.5689702,0.178563025,0.003368758,0.003429876,2.637841374,0.273297446,0.284468948
3640967,19202956+3847316,4380.329,101.0674,-0.2490705,0.114923629,0.02546043,0.101913035,ASPCAP_cal,4.2204,-9999,ASPCAP_raw,35.1964302,2.4863384,,,,6.40221234,0.791158962,0.866377445
3643000,19225366+3845064,3928.5,100,-0.18985,0.1,-0.043409,0.1,ASPCAP_raw,4.4109,-9999,ASPCAP_raw,18.7253208,1.3382226,0.118571605,0.016709876,0.018856138,2.821156021,0.404300657,0.340162368
3648376,19283705+3846343,3556.4,100,-0.30422,0.1,-0.045586,0.1,ASPCAP_raw,4.3477,-9999,ASPCAP_raw,40.1386337,3.1832845,,,,6.717269012,0.918279371,1.095820689
3654361,19344508+3847416,5108.536,106.1011,-0.2164534,0.107784979,0.04339949,0.101310363,ASPCAP_cal,3.364727,0.07115386,ASPCAP_cal,40.1526299,1.8670188,13.37661593,0.589835945,0.620109547,1.479635513,0.418299153,0.972318164
3728419,19002737+3850278,5341.104,116.6634,0.1512466,0.123271381,-0.007078036,0.101445646,ASPCAP_cal,4.5614,-9999,ASPCAP_raw,7.6056337,0.5498735,0.806055727,0.10434639,0.128394618,0.718096581,0.087288653,0.091539153
3731429,19053040+3853063,3950.311,82.1886,-0.1326066,0.109948517,-0.003204338,0.101403472,ASPCAP_cal,4.2996,-9999,ASPCAP_raw,21.5218487,1.6863394,0.076641815,0.010840069,0.012299552,3.119256809,0.402137477,0.40989698
3862793,19383500+3857475,5056.022,113.6073,0.08625643,0.122111852,0.007322121,0.101864684,ASPCAP_cal,4.3516,-9999,ASPCAP_raw,12.4667149,0.4661928,1.037132922,0.058835353,0.064015011,1.305973948,0.07809092,0.082760721
3865815,19412431+3855373,5228.146,108.9201,0.3475931,0.1225487,-0.04329637,0.101557741,ASPCAP_cal,4.4541,-9999,ASPCAP_raw,23.2173538,3.4351616,0.559214354,0.011263703,0.011491503,3.621507975,0.797300187,0.879035289
3936586,19020303+3904192,5349.382,105.0903,-0.01594237,0.108786219,-0.01317702,0.100775235,ASPCAP_cal,3.85,-9999,ASPCAP_raw,23.5377045,1.7422479,3.659825293,0.12029946,0.123971064,2.630308177,0.391536332,0.515265701
3937612,19035326+3902252,5258.409,107.0629,0.02067566,0.117171739,-0.01372913,0.100828273,ASPCAP_cal,4.2307,-9999,ASPCAP_raw,24.7085133,2.2704117,0.687495283,0.013632461,0.013850627,4.127922215,0.59959241,0.645292477
3940072,19074772+3901525,3473.8,100,-0.31656,0.1,-0.0015446,0.1,ASPCAP_raw,4.3566,-9999,ASPCAP_raw,52.5969353,4.1038709,0.03161438,0.004495464,0.005084629,9.341899195,1.579281583,1.9553946
3952795,19242169+3903251,5143.285,108.3812,0.1336866,0.105615875,-0.01954715,0.100767842,ASPCAP_cal,3.8051,-9999,ASPCAP_raw,66.5747528,5.7734885,4.434008395,0.16845775,0.175874789,3.765327582,0.752303635,0.655413124
3955396,19271460+3900413,5113,100,-0.0075686,0.1,0.0077155,0.1,ASPCAP_raw,4.4083,-9999,ASPCAP_raw,9.1059065,0.6130102,0.405864935,0.011269136,0.011536069,0.83500844,0.074833208,0.075251531
3957292,19291165+3902265,4071.383,81.84612,0.225024,0.112225608,-0.08073583,0.101839649,ASPCAP_cal,4.334,-9999,ASPCAP_raw,33.0569496,2.5807738,0.072147229,0.010177686,0.011481653,5.368148004,0.678199003,0.707060085
3973928,19444189+3905003,5557.665,130.677,0.2065384,0.131157328,0.005592392,0.10210255,ASPCAP_cal,4.3869,-9999,ASPCAP_raw,29.3872509,4.7081017,1.252370355,0.028316367,0.028952866,5.239754542,1.155911965,1.119379256
4036313,18592677+3911371,3675.059,74.40106,-0.06635502,0.108354608,-0.006162405,0.101385482,ASPCAP_cal,4.385,-9999,ASPCAP_raw,37.7109756,2.7323351,0.025867526,0.003654712,0.004129118,7.00856029,0.775280719,0.834041401
4040928,19054730+3908058,4418.41,82.62532,0.1249295,0.110806314,-0.02926036,0.100907854,ASPCAP_cal,4.357,-9999,ASPCAP_raw,26.6658306,1.86527,,,,3.788616822,0.423565732,0.447148741
4041908,19071745+3911529,5052.987,100.1851,0.05886072,0.115352261,-0.01418137,0.10084705,ASPCAP_cal,4.4689,-9999,ASPCAP_raw,34.2234612,3.4850919,0.332099685,0.005228709,0.005306897,6.767948889,1.141832717,1.176173931
4043389,19093170+3910515,3704.875,69.70172,0.004442304,0.107219019,0.02647547,0.100981748,ASPCAP_cal,4.4621,-9999,ASPCAP_raw,38.5030746,2.5968335,0.032553769,0.004591883,0.005189275,7.322471296,0.795732084,0.860618989
4071524,19403329+3908099,5167.621,116.4515,0.09781614,0.123241403,0.01048826,0.101802864,ASPCAP_cal,4.4342,-9999,ASPCAP_raw,33.9969864,3.3539011,0.881154073,0.016237737,0.016530366,6.766679528,1.035373363,1.087031932
4078175,19455621+3911277,4049,78.18012,0.1790058,0.110451297,-0.1129355,0.101360886,ASPCAP_cal,4.2521,-9999,ASPCAP_raw,21.8123455,1.9430356,0.12911393,0.018144093,0.020521982,2.996286768,0.35818774,0.3871613
4138625,19022964+3917559,5013.301,94.09064,0.2732651,0.115036317,-0.02312778,0.100850567,ASPCAP_cal,4.4236,-9999,ASPCAP_raw,44.5254135,3.0458219,0.403439014,0.008119427,0.008268683,9.749136845,1.019753597,1.019497879
4142890,19091734+3916533,3615.1,100,-0.029448,0.1,-0.030949,0.1,ASPCAP_raw,4.524,-9999,ASPCAP_raw,18.595953,1.403312,0.027745566,0.003914817,0.004412924,3.344219751,0.422851566,0.45019539
4147149,19150593+3916559,4612.506,93.71376,0.08509363,0.114350538,-0.000644192,0.10129248,ASPCAP_cal,4.3792,-9999,ASPCAP_raw,32.8302727,5.5158744,0.173153118,0.003189439,0.003232081,5.918665679,1.561675567,1.704059399
4175398,19423394+3913525,3902.5,100,-0.2246,0.1,-0.068404,0.1,ASPCAP_raw,4.379,-9999,ASPCAP_raw,31.0582542,2.4437854,0.068351859,0.006350917,0.006917006,5.169824468,0.556879662,0.624412415
4178591,19445263+3913406,5151.943,115.5736,0.04339886,0.122043298,0.002545072,0.101638497,ASPCAP_cal,4.4994,-9999,ASPCAP_raw,23.2292671,2.4123504,0.347919162,0.005954346,0.006041146,3.710334275,0.652911775,0.65358733
4241503,18585880+3922252,5365.209,102.6743,0.3693549,0.118868679,-0.004352552,0.10088339,ASPCAP_cal,4.5828,-9999,ASPCAP_raw,23.0547981,2.6811922,0.579541418,0.011276288,0.011452184,3.608065105,0.629537832,0.682361457
4244837,19035544+3923133,4660.946,95.85651,0.05906595,0.114854466,-0.0038755,0.101308094,ASPCAP_cal,4.357,-9999,ASPCAP_raw,11.1340046,0.7938824,0.198145213,0.003460474,0.003505185,1.130528767,0.112330483,0.124053975
4247139,19073585+3922179,5276.275,105.6537,0.09671129,0.117349256,-0.02138157,0.100826564,ASPCAP_cal,4.4094,-9999,ASPCAP_raw,15.9269304,2.1571405,0.540371156,0.010499615,0.010684964,1.984691728,0.414528467,0.450901738
4248763,19100840+3918551,4043.9,100,0.031948,0.1,-0.12163,0.1,ASPCAP_raw,4.4865,-9999,ASPCAP_raw,1.7742865,0.1267418,0.427733345,0.031862929,0.035087475,0.400342531,0.039015804,0.058968355
4270543,19342343+3923302,4739.028,98.49867,0.3256006,0.118839666,-0.0619176,0.101970054,ASPCAP_cal,4.5346,-9999,ASPCAP_raw,18.9867382,1.4420919,0.233164907,0.004249356,0.004311758,2.379425719,0.286308997,0.291523813
4270782,19343599+3920095,4660.508,107.9466,-0.0157704,0.119646396,0.0111408,0.10239658,ASPCAP_cal,4.3514,-9999,ASPCAP_raw,32.828846,2.9898872,0.399243323,0.008008697,0.008145924,6.031613396,0.970577984,0.960011462
4274461,19375776+3918229,4430.32,101.0015,-0.1079987,0.116194232,0.01176173,0.102126478,ASPCAP_cal,4.2934,-9999,ASPCAP_raw,27.4182129,2.8477676,0.134115721,0.002485414,0.002521423,4.105561448,0.684482392,0.778311052
4275734,19390540+3919325,4864.836,111.3862,0.1282805,0.122489316,-0.02779965,0.102471343,ASPCAP_cal,4.4629,-9999,ASPCAP_raw,34.9517975,5.6042814,0.278582131,0.00651487,0.006633161,6.931906688,1.697978908,1.80129224
4382579,19430784+3926147,4404.637,106.5145,-0.1508289,0.118344547,0.05021403,0.102877735,ASPCAP_cal,4.2592,-9999,ASPCAP_raw,37.1927071,5.1345396,0.13367453,0.002105235,0.002132609,7.093011819,1.616258707,1.903025654
4447405,19032437+3931246,5099.753,96.62039,0.2896833,0.116052171,-0.05481645,0.100875837,ASPCAP_cal,4.4628,-9999,ASPCAP_raw,12.7049656,1.1103183,0.434347149,0.008115507,0.008240375,1.350292054,0.16158267,0.178189305
4484814,19461032+3934070,4295.056,97.13306,-0.1828621,0.114240302,-0.01060856,0.101926362,ASPCAP_cal,4.2245,-9999,ASPCAP_raw,25.5762444,2.8162968,0.149972808,0.003146357,0.003216874,3.608605417,0.602160915,0.664128025
4548647,19103450+3940075,4305.076,80.05957,0.1247638,0.110141915,-0.02658019,0.100919178,ASPCAP_cal,4.3407,-9999,ASPCAP_raw,18.3404694,1.5745474,0.234624973,0.004344537,0.004408276,2.214348221,0.274853689,0.273027599
4557341,19213093+3941384,4968.723,101.6958,0.3340338,0.119637464,-0.1273846,0.101605489,ASPCAP_cal,4.3795,-9999,ASPCAP_raw,32.3782845,5.761867,0.39838475,0.010159576,0.010473623,5.959607683,1.563905564,1.731873397
4639291,19062329+3946573,4999.978,101.083,-0.04035767,0.114898234,-0.007470693,0.100852131,ASPCAP_cal,4.4698,-9999,ASPCAP_raw,18.213129,1.3245538,0.301171587,0.004997653,0.005053142,2.306973024,0.280967434,0.311572534
4646578,19171493+3944547,4677.327,92.10034,0.3568451,0.116198836,-0.09605773,0.101538597,ASPCAP_cal,4.4558,-9999,ASPCAP_raw,28.1858349,2.6087821,0.207016125,0.00398606,0.004048088,4.427098619,0.672987495,0.742988474
4671547,19435754+3945490,4045.123,76.30517,0.02265801,0.108754598,-0.05287575,0.100945848,ASPCAP_cal,4.28,-9999,ASPCAP_raw,8.0383434,0.5431649,0.135125743,0.003631828,0.003739277,1.079604713,0.114075611,0.107403037
4677300,19482727+3947095,5468.107,118.6218,0.09389327,0.122787124,-0.01452999,0.101172665,ASPCAP_cal,4.5091,-9999,ASPCAP_raw,9.8973274,0.7505232,0.558390742,0.011773804,0.01199449,0.971725926,0.110296144,0.112727647
4731525,19062452+3952577,3568,100,-0.32945,0.1,-0.039233,0.1,ASPCAP_raw,4.3428,-9999,ASPCAP_raw,43.9223442,3.1235707,0.019708173,0.002779933,0.003138654,7.488141437,1.160691327,1.312968705
4732672,19082657+3950047,5157.809,107.9576,0.01267304,0.117885174,-0.03843913,0.101030327,ASPCAP_cal,4.3704,-9999,ASPCAP_raw,31.2998905,3.3047898,0.451509396,0.009685762,0.009876865,5.88181203,0.985562598,1.084714163
4736074,19135880+3950358,5071.135,98.27325,0.1600708,0.115515532,-0.0104276,0.100845264,ASPCAP_cal,4.5343,-9999,ASPCAP_raw,20.7768021,1.5395925,0.312820653,0.006016012,0.006083581,2.907219253,0.372469215,0.378122379
4740598,19194596+3951263,5462.008,112.4372,0.05310792,0.119182434,-0.006134775,0.100809982,ASPCAP_cal,4.5239,-9999,ASPCAP_raw,9.4284182,0.7514166,0.536733936,0.006996559,0.007060219,0.88799165,0.104801496,0.112445901
4742905,19222573+3949536,4403.436,91.32703,0.03383061,0.113528781,-0.01011552,0.101493003,ASPCAP_cal,4.3539,-9999,ASPCAP_raw,13.7086973,1.0718254,0.12301643,0.001536084,0.001546651,1.472165414,0.157763465,0.178252305
4752967,19342110+3953431,4409.54,87.45164,0.07793103,0.112318502,-0.02697624,0.101212649,ASPCAP_cal,4.3632,-9999,ASPCAP_raw,12.4403887,0.8850517,0.112250782,0.001891478,0.001924188,1.327268696,0.138362792,0.167058827
4756244,19373909+3953453,4864.689,87.84472,0.3853799,0.11385557,-0.1392958,0.1008645,ASPCAP_cal,4.3584,-9999,ASPCAP_raw,37.7117424,5.0035133,0.354593637,0.007715991,0.007870977,7.499536826,1.535724455,1.613172937
4770372,19494346+3952342,4988.03,97.45135,0.3461609,0.117522519,-0.1063997,0.101222483,ASPCAP_cal,4.3077,-9999,ASPCAP_raw,38.7692795,4.7240429,0.47361105,0.008799824,0.008933149,7.822120926,1.458328252,1.459954042
4829624,19195300+3955096,5353.953,115.5051,0.1234097,0.122172528,-0.005985697,0.10127828,ASPCAP_cal,4.483,-9999,ASPCAP_raw,18.0873528,1.4568095,0.466138994,0.007662448,0.007791094,2.442104054,0.316755068,0.349685025
4847713,19401065+3955073,4267.437,87.23661,0.0521942,0.112424528,-0.06302354,0.101483543,ASPCAP_cal,4.2043,-9999,ASPCAP_raw,42.0211296,1.6118754,0.150905333,0.003025901,0.003076981,7.971625535,0.563563859,0.619176625
4848756,19411149+3957020,6389.633,146.6379,0.02852485,0.131342781,0.1451379,0.100731814,ASPCAP_cal,4.4163,-9999,ASPCAP_raw,9.24508,0.7299016,4.545188617,0.13227132,0.136557709,3.100680144,0.732280083,0.483941667
4916269,19181752+4004467,4497.732,97.56168,0.1365006,0.117071439,-0.02482618,0.102172477,ASPCAP_cal,4.2858,-9999,ASPCAP_raw,30.4347115,2.8853436,0.272685872,0.005285028,0.005377762,4.949934665,0.787200737,0.84020933
4918333,19203181+4005302,3823.3,100,-0.039821,0.1,-0.028588,0.1,ASPCAP_raw,4.4793,-9999,ASPCAP_raw,19.6561089,1.4366052,0.047066801,0.006631192,0.007489299,2.949665321,0.38358522,0.38804668
4918708,19205702+4000072,4854.064,108.6347,-0.09522765,0.118145046,0.02730469,0.101576304,ASPCAP_cal,4.3054,-9999,ASPCAP_raw,45.7754974,4.8681159,0.625400408,0.035736135,0.038273147,10.86778709,1.802098482,1.773893643
4930560,19344669+4004481,4263.501,80.11017,0.07377976,0.109904233,-0.04321189,0.100923437,ASPCAP_cal,4.282,-9999,ASPCAP_raw,10.2454405,0.7439535,0.162060666,0.015282419,0.016754469,1.116650501,0.104672563,0.139032703
4931385,19353749+4003275,4323.665,91.29398,0.04175283,0.113842267,-0.02932647,0.101736681,ASPCAP_cal,4.3719,-9999,ASPCAP_raw,12.1829224,0.8082393,0.07896457,0.011175268,0.012623932,1.317282664,0.128049955,0.151028661
4932557,19364901+4000422,5069.02,108.3172,0.1298829,0.119919244,-0.04058073,0.101457757,ASPCAP_cal,4.3996,-9999,ASPCAP_raw,23.3761635,1.9695175,0.693165503,0.015642178,0.016007934,3.617647593,0.506668745,0.51301225
4935950,19401466+4004598,4405.006,85.61207,-0.03932765,0.110709524,-0.001951022,0.100909453,ASPCAP_cal,4.3182,-9999,ASPCAP_raw,12.6145086,0.9598718,0.123998753,0.002062811,0.002085784,1.322608396,0.125976906,0.143002092
4946401,19491727+4005241,5181.47,104.8005,0.02030697,0.116465891,-0.004298987,0.100835278,ASPCAP_cal,4.438,-9999,ASPCAP_raw,33.7535667,3.9148076,0.86873551,0.017343453,0.017628179,6.803141587,1.220727967,1.295215468
5000686,19141159+4009582,4886.273,111.4274,0.1430172,0.122622873,-0.03080015,0.102435436,ASPCAP_cal,4.361,-9999,ASPCAP_raw,39.3247681,2.4219506,0.335552083,0.006876955,0.007000258,8.092612675,0.824748855,0.850285159
5007122,19221304+4009173,5305.38,112.9615,-0.03874046,0.118937164,0.01073119,0.100965731,ASPCAP_cal,4.3579,-9999,ASPCAP_raw,29.7922363,3.1457629,0.572170972,0.010953229,0.011131713,5.697160258,0.982729116,1.075759687
5016839,19335295+4009081,4546.689,94.98306,0.1207279,0.115500582,-0.02005891,0.101658291,ASPCAP_cal,4.3787,-9999,ASPCAP_raw,12.7006102,0.8705077,0.294742057,0.005257266,0.005336346,1.38429027,0.14689546,0.13487224
5027715,19435701+4006490,3654.8,100,-0.24812,0.1,-0.050558,0.1,ASPCAP_raw,4.4931,-9999,ASPCAP_raw,41.5534821,3.073885,0.048080646,0.006793331,0.007649308,7.647910738,0.98987041,1.069483299
5032950,19481450+4010058,5092.333,111.6155,0.06096694,0.120549845,-0.05074143,0.101516093,ASPCAP_cal,4.5028,-9999,ASPCAP_raw,10.6095104,0.8711471,0.596571342,0.013947783,0.014343154,1.03092532,0.111176997,0.121676199
5084601,19073575+4017503,5034.413,95.84229,0.2214182,0.115209778,-0.07104209,0.100848626,ASPCAP_cal,4.4697,-9999,ASPCAP_raw,28.3819942,2.899847,0.360691686,0.00634781,0.006431469,4.866101008,0.802451605,0.855747383
5088049,19130582+4016071,5126.397,114.3083,0.2408473,0.124504843,-0.03100723,0.102133723,ASPCAP_cal,4.563,-9999,ASPCAP_raw,14.7936916,1.1651845,0.33330276,0.005746696,0.005823425,1.699477118,0.20667445,0.212806228
5091941,19181994+4014352,5015.063,116.6354,0.08489934,0.123946485,-0.01500988,0.102342581,ASPCAP_cal,4.4828,-9999,ASPCAP_raw,16.1888084,1.2570382,0.599425098,0.016942592,0.017467947,1.915962748,0.234187717,0.254948464
5093851,19203631+4015354,4273.474,91.48559,-0.01174248,0.113583379,-0.02533194,0.101781613,ASPCAP_cal,4.3416,-9999,ASPCAP_raw,15.0026731,1.427907,,,,1.676812991,0.198644989,0.227822473
5095232,19221012+4012454,4918.507,100.3146,0.2481755,0.118056827,-0.06209879,0.101427161,ASPCAP_cal,4.5046,-9999,ASPCAP_raw,18.9865303,1.3649893,0.27458668,0.004743758,0.004801225,2.443489081,0.284754365,0.307536161
5127106,19535976+4017140,5030.417,97.07245,0.1640058,0.115173108,-0.03840314,0.100849035,ASPCAP_cal,4.3336,-9999,ASPCAP_raw,43.2865295,5.0054026,,,,9.365443347,1.51893743,1.639423004
5213979,19525578+4022156,5445.957,117.7274,0.2131661,0.124267273,0.01823985,0.101385447,ASPCAP_cal,4.2949,-9999,ASPCAP_raw,2.0448134,0.1336555,0.998140631,0.022052519,0.02265294,0.203675439,0.022133631,0.029203552
5215305,19535205+4022055,4301.596,83.80187,0.1002767,0.111367791,-0.02536634,0.101175095,ASPCAP_cal,4.2986,-9999,ASPCAP_raw,13.4255867,0.9304355,0.215285712,0.00435827,0.004436375,1.504556179,0.159259989,0.192433768
5262504,19110081+4024313,5014.849,108.7233,-0.1563967,0.116825686,0.1870732,0.101090218,ASPCAP_cal,4.3445,-9999,ASPCAP_raw,42.4267731,7.3234239,0.380042828,0.007444373,0.007553602,9.924721935,2.478394677,2.53309478
5268904,19194614+4028248,3661.3,100,-0.51555,0.1,-0.033205,0.1,ASPCAP_raw,4.9658,-9999,ASPCAP_raw,4.2778964,0.2947798,0.039844274,0.00561367,0.006335776,1.15007903,0.252173383,0.348465778
5273087,19245045+4029183,5187.529,114.8519,0.1049459,0.1223894,-0.02349353,0.101618205,ASPCAP_cal,4.4387,-9999,ASPCAP_raw,21.2134228,1.6575871,0.438017323,0.010747316,0.011026792,3.104869589,0.395306502,0.447238186
5288638,19420391+4028205,4258.254,91.69736,-0.01001927,0.113736638,-0.02442144,0.101860599,ASPCAP_cal,4.2901,-9999,ASPCAP_raw,18.7270737,1.980211,0.099163348,0.006956329,0.007660642,2.24605426,0.316804537,0.35447752
5301955,19530935+4028077,4452.453,91.32124,0.06827192,0.113691039,-0.04120062,0.101436809,ASPCAP_cal,4.2158,-9999,ASPCAP_raw,0.6766418,0.0465591,0.172547199,0.003432345,0.003484328,0.188933653,0.016614727,0.017506654
5303942,19543483+4025480,5395.472,108.0681,0.1408435,0.118513811,-0.02813194,0.100815815,ASPCAP_cal,4.4326,-9999,ASPCAP_raw,9.1705923,0.6537797,1.674890965,0.302193914,0.41192149,0.886596238,0.094584782,0.090180957
5351399,19130931+4032522,4743.264,104.5894,0.1223478,0.119379981,-0.02185532,0.102086793,ASPCAP_cal,4.4721,-9999,ASPCAP_raw,22.8942719,1.8198506,0.198455294,0.003376796,0.003430657,3.201809146,0.411916659,0.439025272
5357108,19203350+4031196,4621.825,96.45969,0.3368027,0.118401315,-0.1169788,0.102175531,ASPCAP_cal,4.2221,-9999,ASPCAP_raw,33.7521896,2.6749806,0.260499946,0.00795691,0.008225814,5.882349079,0.763457667,0.852276406
5371212,19370947+4035258,4828.175,95.19263,0.2600831,0.116065757,-0.07805063,0.101245181,ASPCAP_cal,4.4104,-9999,ASPCAP_raw,24.3683357,3.0172129,0.282626218,0.005431614,0.005526326,3.667452262,0.730494398,0.796021707
5373525,19393284+4032221,5052.556,107.4829,0.3975516,0.123382233,-0.1345652,0.102114464,ASPCAP_cal,4.2793,-9999,ASPCAP_raw,33.7408676,5.1368427,0.589501567,0.014826209,0.01516755,6.331950981,1.447544217,1.576276956
5390272,19542502+4034205,5189.514,117.7796,0.0578576,0.123231695,0.01408451,0.101752395,ASPCAP_cal,4.3975,-9999,ASPCAP_raw,20.3538113,1.9494659,0.763200174,0.017069431,0.017552294,2.93509543,0.462763492,0.505117722
5436582,19114212+4038414,4360.711,82.28087,0.07528131,0.110459128,-0.0253754,0.100913668,ASPCAP_cal,4.3913,-9999,ASPCAP_raw,16.9955368,1.4555684,0.108736109,0.001515001,0.001530073,1.970552057,0.241351072,0.253006861
5442026,19191677+4036463,4532.216,96.89436,-0.02071551,0.114941108,0.007355448,0.101565888,ASPCAP_cal,4.3538,-9999,ASPCAP_raw,13.4250345,0.8881108,0.152078981,0.002646331,0.00268218,1.404200417,0.13321834,0.142002138
5455780,19355221+4036540,4766.262,97.6077,0.4125469,0.119357925,-0.121323,0.102018303,ASPCAP_cal,4.4011,-9999,ASPCAP_raw,48.3993034,6.7754726,0.320181392,0.006518349,0.006636888,10.53896353,2.291780817,2.257279683
5457269,19372623+4041269,3987.7,100,-0.31983,0.1,0.047914,0.1,ASPCAP_raw,4.2985,-9999,ASPCAP_raw,48.4030418,4.5839949,0.197629456,0.006716501,0.006963299,11.39717426,1.891706784,1.881752642
5460829,19411095+4036310,4791.571,103.8114,0.1026795,0.118532443,-0.02767823,0.10178036,ASPCAP_cal,4.4774,-9999,ASPCAP_raw,16.5299778,1.4506971,0.258839945,0.004865989,0.004946655,1.915298614,0.241205517,0.2696319
5529682,19220598+4045259,4191.572,77.89423,0.2347385,0.11039505,-0.08052792,0.101119175,ASPCAP_cal,4.2673,-9999,ASPCAP_raw,47.3982582,4.6382298,0.155271347,0.004818214,0.004980293,9.824306214,1.582863278,1.718019673
5559280,19523368+4047293,4947.637,102.2366,0.154353,0.117748808,-0.03079182,0.101325402,ASPCAP_cal,4.4705,-9999,ASPCAP_raw,20.9213581,1.5688821,0.294002561,0.00521449,0.005295784,2.860707989,0.35994105,0.384149082
5561755,19544124+4046189,5271.41,116.6126,0.179413,0.124050226,0.001114288,0.101700206,ASPCAP_cal,4.5049,-9999,ASPCAP_raw,27.6062241,2.8774128,0.468633858,0.009203584,0.00941557,4.801638229,0.813309525,0.856149391
5567165,19584676+4043151,3794.4,100,0.059764,0.1,-0.055272,0.1,ASPCAP_raw,4.4571,-9999,ASPCAP_raw,32.8291168,2.7047722,0.045184362,0.006379401,0.007187763,5.709295103,0.7126352,0.761809402
5611371,19163219+4051062,5091.375,97.26723,0.2260112,0.115692453,-0.05192473,0.100843353,ASPCAP_cal,4.5046,-9999,ASPCAP_raw,9.427743,0.6589488,0.343736547,0.006512096,0.006611503,0.925999716,0.074060767,0.07881708
5612527,19180629+4048273,5026.945,100.7332,0.2350606,0.117662984,-0.0726328,0.101183378,ASPCAP_cal,4.4374,-9999,ASPCAP_raw,31.275486,3.0850117,0.356777963,0.007013642,0.00713863,5.701225576,0.886530388,0.939941045
5614380,19201951+4052560,4824.83,92.99796,0.3529012,0.116045108,-0.08326025,0.101246859,ASPCAP_cal,4.3927,-9999,ASPCAP_raw,41.8498077,6.7229114,0.278161141,0.00539904,0.005498237,8.783818457,2.154592936,2.153923482
5622709,19303366+4050503,5218.734,104.4458,0.07781532,0.116811693,-0.0116837,0.100831804,ASPCAP_cal,4.3304,-9999,ASPCAP_raw,34.461731,4.8496327,0.492205305,0.008983591,0.009130623,6.772732563,1.458995583,1.486505734
5693926,19115170+4054409,4329.6,100,-0.09344,0.1,-0.054416,0.1,ASPCAP_raw,4.278,-9999,ASPCAP_raw,0.561309,0.0396886,0.16746373,0.002790478,0.002822019,0.163015228,0.018096465,0.020272012
5726023,19484078+4056268,5255.885,109.9939,-0.08727414,0.117224075,0.0104707,0.100838609,ASPCAP_cal,4.4519,-9999,ASPCAP_raw,27.9920826,2.1629219,0.875313821,0.019098647,0.019583198,5.148934218,0.66414076,0.7155998
5732672,19540521+4059059,5093.151,112.5045,0.1073342,0.121652123,-0.01025236,0.101697088,ASPCAP_cal,4.3689,-9999,ASPCAP_raw,31.4927177,4.0178995,0.329002854,0.007181863,0.007328263,5.85143865,1.162324783,1.27829552
5735207,19560830+4055375,4569.396,121.3906,-0.400733,0.121452027,0.008838156,0.103307181,ASPCAP_cal,4.2527,-9999,ASPCAP_raw,30.4246693,4.3912106,0.234765886,0.02618909,0.030993238,5.524596423,1.31979755,1.510181892
5739251,19591828+4054300,3872.2,100,-0.095228,0.1,-0.07016,0.1,ASPCAP_raw,4.4181,-9999,ASPCAP_raw,9.1700048,0.6509439,0.117399633,0.017295606,0.019725838,1.428439525,0.204771208,0.287896653
5779914,19125355+4103390,4934.135,102.4859,0.2660492,0.11931837,-0.06681357,0.101619804,ASPCAP_cal,4.3677,-9999,ASPCAP_raw,39.3111534,3.640326,0.361240028,0.007380729,0.007514908,8.027707677,1.195349827,1.232130304
5780269,19132377+4103546,5328.703,116.2414,0.08339168,0.122095934,-0.04196264,0.101311217,ASPCAP_cal,4.5296,-9999,ASPCAP_raw,7.983027,0.5797735,0.439193115,0.009544413,0.009759749,0.725402596,0.079172235,0.080719018
5876359,19271650+4111545,5204.825,103.6034,0.328931,0.119523186,-0.07614559,0.101170003,ASPCAP_cal,4.3747,-9999,ASPCAP_raw,20.6344376,1.6345934,0.563685396,0.012937411,0.01327604,2.932486717,0.382010631,0.392550026
5905418,19561853+4108112,5110.134,103.1754,0.3442022,0.119923554,-0.08382021,0.101381586,ASPCAP_cal,4.361,-9999,ASPCAP_raw,31.2735786,3.1105497,0.498892861,0.010352476,0.010534663,5.688870849,0.899102836,0.962381324
5952853,19174040+4117277,4451.938,87.91759,0.2003577,0.113465224,-0.04713969,0.101384993,ASPCAP_cal,4.3566,-9999,ASPCAP_raw,12.4412956,0.9537555,0.140026033,0.002533905,0.002567237,1.398045091,0.152861079,0.144597684
5964734,19324734+4117010,4712.278,94.22354,0.1833902,0.11522223,-0.04223731,0.101288002,ASPCAP_cal,4.4934,-9999,ASPCAP_raw,19.1186161,1.484228,0.178496468,0.003426035,0.003474787,2.369720408,0.268855331,0.313653202
5988330,19551992+4114388,4902.125,99.81464,0.2702496,0.118143028,-0.0634504,0.101472525,ASPCAP_cal,4.4062,-9999,ASPCAP_raw,33.2883453,3.7078352,0.314765306,0.008169148,0.00836041,6.188521165,1.066924126,1.17545652
6034565,19165962+4119133,5300.74,114.2248,-0.001948401,0.120030922,-0.02007021,0.101097473,ASPCAP_cal,4.5107,-9999,ASPCAP_raw,7.5521393,0.5200076,0.396892537,0.007296072,0.007417752,0.658802626,0.062393845,0.071848212
6038870,19223026+4119126,5172.057,106.81,0.1215567,0.11861817,-0.02632396,0.101101871,ASPCAP_cal,4.4242,-9999,ASPCAP_raw,27.6056213,2.6632421,0.403301531,0.007044874,0.007145184,4.827813137,0.741792246,0.793589058
6049552,19355711+4121368,4818.069,116.0136,-0.1749296,0.120789578,0.1364693,0.102225363,ASPCAP_cal,4.337,-9999,ASPCAP_raw,41.8388672,4.6472435,0.278293772,0.005147764,0.005226608,9.55629237,1.704562976,1.963963659
6050088,19363187+4122344,4504.745,99.61485,0.1440991,0.118149237,-0.047092,0.102456638,ASPCAP_cal,4.3485,-9999,ASPCAP_raw,36.6807556,5.3507271,0.142023398,0.002410996,0.002452783,6.856627675,1.60675875,1.741259596
6063220,19492496+4118001,4810.223,87.59087,0.3350366,0.113445602,-0.05977299,0.100869657,ASPCAP_cal,4.5014,-9999,ASPCAP_raw,28.979332,2.813168,0.273419092,0.005204506,0.005297525,4.808932249,0.748510705,0.769693678
6063228,19492551+4118137,5054.633,97.25411,0.3458298,0.117157101,-0.06299413,0.101071937,ASPCAP_cal,4.4972,-9999,ASPCAP_raw,28.5785999,2.1053653,0.409891939,0.008458434,0.008617443,4.846184011,0.597006415,0.609501414
6067321,19532142+4118208,5247.942,113.215,0.08389381,0.120944747,-0.009239552,0.101293348,ASPCAP_cal,4.4708,-9999,ASPCAP_raw,21.6585865,1.6201004,0.44514563,0.008597965,0.008744896,3.248633447,0.407461534,0.419265357
6070653,19561994+4120265,4679.986,93.84935,0.2642394,0.116021791,-0.07332746,0.101497819,ASPCAP_cal,4.3935,-9999,ASPCAP_raw,28.9783001,2.4708047,0.372322574,0.007679929,0.007809474,4.5693032,0.621429968,0.698963628
6071189,19564378+4121259,4836.986,106.1241,0.07618114,0.119148817,0.00493706,0.101803976,ASPCAP_cal,4.4379,-9999,ASPCAP_raw,33.2874069,2.6373487,0.259161915,0.005086315,0.005170897,6.205587455,0.832252974,0.855456631
6071903,19571668+4123047,5272.084,115.9077,0.1567658,0.12330506,-0.02080402,0.101584779,ASPCAP_cal,4.5023,-9999,ASPCAP_raw,17.4712391,1.4348482,0.501242559,0.011169888,0.011394355,2.271855291,0.310502321,0.336840005
6192736,19103546+4135072,4878.641,95.46605,0.1465768,0.114820351,0.004853744,0.100981918,ASPCAP_cal,4.3554,-9999,ASPCAP_raw,43.9236984,4.3413963,0.34620788,0.006474758,0.006573852,9.664721831,1.481854479,1.546477895
6224216,19480169+4134178,5119.433,110.8948,0.03876506,0.119770265,-0.03032672,0.101345941,ASPCAP_cal,4.4131,-9999,ASPCAP_raw,7.7645826,0.5601386,0.338019538,0.007560459,0.007712829,0.704611327,0.063105752,0.069860407
6278992,19191445+4139208,5262.549,101.5056,0.2467962,0.117230729,-0.05869348,0.100827704,ASPCAP_cal,4.5531,-9999,ASPCAP_raw,10.1748238,0.7113768,0.497456751,0.009428535,0.009584285,1.016244547,0.086264367,0.092723752
6293695,19374854+4136052,5023.219,102.6678,0.05796437,0.116540188,-0.03682204,0.101033706,ASPCAP_cal,4.4831,-9999,ASPCAP_raw,11.7714224,1.0431737,0.635899187,0.015146382,0.015431646,1.194407023,0.146052957,0.155338082
6310128,19532871+4140266,3916.1,100,-0.27501,0.1,-0.030073,0.1,ASPCAP_raw,4.3263,-9999,ASPCAP_raw,27.4150524,1.927832,,,,4.391592914,0.428699623,0.431151522
6312858,19554934+4140280,4316.752,104.3092,-0.1511077,0.117660502,0.1003012,0.102966894,ASPCAP_cal,4.208,-9999,ASPCAP_raw,43.6204529,7.791244,0.112144523,0.002103788,0.002144325,9.914612071,2.750439067,2.995520851
6351838,19095184+4147460,4540.22,82.68117,0.2628571,0.111573826,-0.01454494,0.10089573,ASPCAP_cal,4.3951,-9999,ASPCAP_raw,40.6985855,4.156311,0.177014371,0.003074633,0.003116982,7.963796526,1.321315215,1.512278654
6357902,19190235+4145289,4237.376,83.30982,-0.1214967,0.109738351,-0.03320075,0.10092648,ASPCAP_cal,4.2619,-9999,ASPCAP_raw,17.4866695,1.7703735,0.213700773,0.003732115,0.003780455,2.037622653,0.266148886,0.286127434
6368045,19322773+4143521,4144.7,100,-0.15099,0.1,-0.026561,0.1,ASPCAP_raw,4.3172,-9999,ASPCAP_raw,40.417141,2.8400509,0.133133876,0.01877195,0.021189513,7.637253883,0.932719413,1.04931653
6368779,19331961+4144248,5151.375,105.3779,0.06999373,0.11740762,-0.03319126,0.100978582,ASPCAP_cal,4.3311,-9999,ASPCAP_raw,21.5109234,3.3526928,0.999861687,0.023273099,0.023911831,3.463170254,0.789701447,0.850067725
6371100,19360475+4144124,4138.94,79.60255,0.3944934,0.112500485,-0.1193049,0.101766889,ASPCAP_cal,4.3667,-9999,ASPCAP_raw,29.3827991,2.0904431,0.104772873,0.014778736,0.016671746,4.384101254,0.468758379,0.515535441
6381934,19470993+4146266,5120.093,111.9899,0.07769616,0.120839672,-0.06117111,0.101508061,ASPCAP_cal,4.3141,-9999,ASPCAP_raw,12.1821785,0.8199008,,,,1.243663418,0.119280755,0.134008252
6431800,19114589+4152442,4843.768,96.92767,0.01156072,0.114223399,-0.003700819,0.100942617,ASPCAP_cal,4.4606,-9999,ASPCAP_raw,34.4522362,5.5897298,0.237402881,0.003859179,0.003897931,6.7020399,1.641713235,1.866533607
6436291,19183060+4153031,3668.9,100,-0.10079,0.1,-0.064737,0.1,ASPCAP_raw,4.6368,-9999,ASPCAP_raw,47.0753975,3.392478,0.027928362,0.003947107,0.004444636,9.720643349,1.276027225,1.329984493
6436652,19190180+4153127,4830.646,89.54121,0.3065329,0.113962489,-0.05556908,0.100918217,ASPCAP_cal,4.3418,-9999,ASPCAP_raw,26.8513355,1.8721308,0.540322377,0.01088962,0.011089518,4.257945999,0.502685098,0.529224318
6437993,19204445+4152019,5203.878,117.0328,0.2200765,0.125318796,-0.02943708,0.102077461,ASPCAP_cal,4.6141,-9999,ASPCAP_raw,15.9658966,1.2146432,0.360330119,0.00746031,0.007637595,1.932364986,0.229983335,0.25023666
6438389,19211336+4151184,3588.2,100,-0.22933,0.1,-0.013022,0.1,ASPCAP_raw,4.4429,-9999,ASPCAP_raw,43.6200714,3.6581578,0.0245318,0.003461243,0.003900999,7.975564579,1.24083375,1.398383726
6470598,19560923+4152055,4953.603,96.66265,0.09261183,0.114539808,-0.01641777,0.100856269,ASPCAP_cal,4.4738,-9999,ASPCAP_raw,20.069128,1.5823144,0.27233697,0.006222765,0.006332918,2.679927152,0.352008951,0.378962932
6511203,19123290+4154230,4498.979,88.27874,0.07116403,0.112332338,-0.008930307,0.101083364,ASPCAP_cal,4.3789,-9999,ASPCAP_raw,26.4813614,1.9291285,0.146134675,0.002474128,0.002519684,3.852217947,0.447403572,0.48577886
6516588,19200086+4158430,4439.463,91.2767,0.2584605,0.115608323,-0.04168074,0.101928679,ASPCAP_cal,4.441,-9999,ASPCAP_raw,13.2415838,1.0416013,0.263890257,0.011803698,0.012397153,1.510863907,0.145834765,0.151442068
6521518,19260517+4158071,4878.68,102.5279,0.1639076,0.118289785,-0.02949011,0.101545639,ASPCAP_cal,4.5127,-9999,ASPCAP_raw,21.9626884,2.1043751,0.265149845,0.004271714,0.004330702,3.073286157,0.462252595,0.516583272
6580503,18480886+4200303,5353.931,114.0147,0.06396789,0.120573261,-0.008118339,0.101085185,ASPCAP_cal,4.4412,-9999,ASPCAP_raw,21.8098602,1.8206844,,,,3.394648045,0.461004955,0.499636635
6606867,19281219+4204097,6158.6,100,-0.28927,0.1,0.11743,0.1,ASPCAP_raw,4.9882,-9999,ASPCAP_raw,11.1377449,1.0219578,0.870784502,0.023062624,0.023697329,2.281993877,0.398018566,0.473260608
6615432,19375167+4205203,5313.888,112.461,0.1806068,0.121604592,-0.02802921,0.101270379,ASPCAP_cal,4.4084,-9999,ASPCAP_raw,28.1364651,1.1861638,0.635979574,0.009673147,0.009820387,4.982612952,0.365346454,0.362142293
6629216,19504432+4204475,4953.021,93.6405,0.2237541,0.114544607,-0.03229808,0.100856213,ASPCAP_cal,4.4564,-9999,ASPCAP_raw,41.2654991,4.9179683,0.340536252,0.005298418,0.005357964,8.60928285,1.482840202,1.53313772
6636266,19561752+4200124,5234.633,111.5773,0.2979023,0.123262219,-0.03408246,0.10165476,ASPCAP_cal,4.4947,-9999,ASPCAP_raw,18.3398094,1.5364592,0.511851256,0.012177662,0.012549491,2.467502157,0.33914052,0.335379715
6696265,19324931+4211526,5354.7,110.8721,0.09976259,0.119509724,-0.02115662,0.100964586,ASPCAP_cal,4.3773,-9999,ASPCAP_raw,12.0162392,0.9753043,1.269740701,0.031010119,0.031658766,1.302587677,0.154811628,0.169577467
6704613,19411573+4211540,3932.002,84.35309,0.06983304,0.112365985,-0.01150875,0.102258858,ASPCAP_cal,4.4304,-9999,ASPCAP_raw,16.7616711,1.248873,0.055003611,0.007793882,0.008874051,2.249396034,0.26368058,0.331731436
6763400,19081075+4214562,5073.109,98.87428,0.2034724,0.116245422,-0.03418864,0.100930594,ASPCAP_cal,4.4984,-9999,ASPCAP_raw,14.0953417,1.2275004,0.69487328,0.011551735,0.011739562,1.573389685,0.19577665,0.220382468
6766298,19124493+4213002,5186.389,108.9519,0.1275585,0.119679734,-0.01846626,0.101220709,ASPCAP_cal,4.5658,-9999,ASPCAP_raw,14.4904337,1.01604,0.360226899,0.005100326,0.005182673,1.644647279,0.176731605,0.195067271
6767973,19151548+4214292,5093.485,115.3781,0.122486,0.123420981,0.01932016,0.102016123,ASPCAP_cal,4.3947,-9999,ASPCAP_raw,45.5000381,4.4139628,0.382321067,0.006108979,0.006198093,10.0696921,1.433530484,1.494550218
6774726,19235510+4217062,4236.047,88.73982,0.04089814,0.113033818,-0.05583115,0.1017102,ASPCAP_cal,4.3789,-9999,ASPCAP_raw,16.4169254,1.2367537,0.09985696,0.001059024,0.001064843,1.890342373,0.199084768,0.228455568
6778974,19291164+4214287,5002.523,92.47858,0.3320001,0.114948228,-0.08253002,0.100851563,ASPCAP_cal,4.4018,-9999,ASPCAP_raw,31.7031097,5.8797059,0.395090286,0.00667525,0.006778934,5.797499115,1.626586099,1.778408062
6786443,19373400+4213186,5567.715,121.5504,0.1173915,0.124179178,0.03062279,0.101175983,ASPCAP_cal,4.2155,-9999,ASPCAP_raw,21.8103371,1.6742638,0.92573054,0.254313529,0.430483682,3.543933694,0.458188836,0.486771482
6836871,18455274+4222159,5412.679,107.856,0.2104266,0.119217102,-0.03242285,0.100865001,ASPCAP_cal,4.5356,-9999,ASPCAP_raw,13.7076445,1.0898492,0.622709267,0.008077732,0.008145821,1.574328905,0.193157617,0.225755516
6838270,18485389+4222260,4626.552,93.20048,0.07397818,0.113978704,-0.01650099,0.101200269,ASPCAP_cal,4.3947,-9999,ASPCAP_raw,18.0873737,1.3944862,0.187764478,0.00206166,0.002073728,2.144887771,0.237646219,0.261857477
6846515,19041572+4219047,4747.03,101.2696,-0.04153369,0.115862469,0.01220153,0.101351181,ASPCAP_cal,4.303,-9999,ASPCAP_raw,40.7386208,6.7817631,0.494372662,0.01127178,0.011481202,9.084468017,2.229158353,2.536446054
6851483,19122127+4221525,4228.326,84.90885,-0.21285,0.109675138,-0.004163475,0.100927655,ASPCAP_cal,4.3674,-9999,ASPCAP_raw,21.5096092,1.6484174,0.094360056,0.000999029,0.001004137,2.782802749,0.3227791,0.368389431
6863726,19280520+4218551,3672.6,100,-0.17326,0.1,-0.050865,0.1,ASPCAP_raw,4.372,-9999,ASPCAP_raw,21.2163105,1.7139219,0.058188805,0.008337067,0.009402757,3.598695334,0.376869679,0.355034655
6871713,19371607+4222596,4934.479,101.1788,-0.1212341,0.114356932,0.02728524,0.100858425,ASPCAP_cal,4.2437,-9999,ASPCAP_raw,26.3001862,2.437063,0.34054817,0.004799677,0.004853561,4.372340572,0.698352394,0.807791842
6922774,18462291+4226164,5058.815,97.27229,0.4632786,0.118564636,-0.1247375,0.101265973,ASPCAP_cal,4.4087,-9999,ASPCAP_raw,28.3818207,2.2811248,0.490772144,0.006693863,0.006789593,4.77794973,0.64174837,0.683058882
6932118,19035487+4224076,4853.577,114.7443,0.0165467,0.122707602,-0.005415173,0.102565982,ASPCAP_cal,4.4309,-9999,ASPCAP_raw,20.9227581,1.8717606,0.235755683,0.003285349,0.003329707,2.856938545,0.419902966,0.45099504
6935653,19094180+4228493,4391.847,78.12285,0.3262333,0.110655175,-0.1100897,0.100910357,ASPCAP_cal,4.3127,-9999,ASPCAP_raw,33.0574951,2.9497197,0.163344885,0.002016951,0.002040368,5.401338628,0.781012849,0.859954294
6953213,19325917+4229100,5115.114,100.0054,0.1384155,0.115892121,-0.02249849,0.100841225,ASPCAP_cal,4.533,-9999,ASPCAP_raw,27.2258148,2.3580034,0.313126066,0.005222739,0.005293386,4.621120309,0.628855906,0.685747479
6955274,19352176+4224236,3793.1,100,-0.44155,0.1,0.0016156,0.1,ASPCAP_raw,4.3136,-9999,ASPCAP_raw,28.7781143,2.1433132,0.059289913,0.008338234,0.009432443,4.285602492,0.527806025,0.556004172
7018267,19053070+4233019,4485.298,96.16815,0.07732323,0.115804043,-0.01683977,0.101871952,ASPCAP_cal,4.2936,-9999,ASPCAP_raw,17.5940304,1.4250641,0.313875083,0.048434623,0.062528523,2.061338171,0.233542231,0.251482371
7024222,19151752+4232338,4563.499,88.90364,0.127678,0.112882374,0.01130539,0.10109278,ASPCAP_cal,4.35,-9999,ASPCAP_raw,22.7359581,2.9378004,0.198312574,0.002376063,0.002403931,3.090443118,0.589750636,0.693210533
7024674,19155459+4233031,5046.916,104.4802,0.04326218,0.117100385,0.002614798,0.101077797,ASPCAP_cal,4.5238,-9999,ASPCAP_raw,25.4034519,1.8967243,,,,4.137989375,0.529255385,0.548013598
7037175,19313679+4230022,5274.882,114.4102,-0.009206556,0.12014108,-0.04628517,0.101148552,ASPCAP_cal,4.3684,-9999,ASPCAP_raw,14.3920231,1.2736242,1.686036753,0.183626298,0.216437601,1.680251166,0.238474732,0.266251493
7049336,19442123+4234565,4376.47,87.22962,0.1139715,0.112633385,-0.02237393,0.101334211,ASPCAP_cal,4.3496,-9999,ASPCAP_raw,21.2139626,1.7269753,0.119703655,0.001897037,0.001921319,2.674174077,0.305973205,0.320331591
7049465,19442827+4232087,4294.555,77.78095,0.2324833,0.110088062,-0.06250852,0.100920132,ASPCAP_cal,4.362,-9999,ASPCAP_raw,34.7021751,5.5875063,0.11852616,0.001600607,0.001617196,5.981616769,1.392247399,1.701444158
7093721,18500065+4236415,3874,100,-0.096097,0.1,-0.026207,0.1,ASPCAP_raw,4.4837,-9999,ASPCAP_raw,18.5963154,1.3430566,0.054170407,0.00761656,0.008609126,2.767606193,0.40337185,0.386902494
7105834,19112094+4238474,3550.6,100,-0.25284,0.1,-0.057027,0.1,ASPCAP_raw,4.4412,-9999,ASPCAP_raw,59.5859871,4.4408088,0.016258007,0.002286091,0.002586071,12.93502091,2.517594407,8.820331878
7107430,19134744+4236545,4261.303,79.66702,0.09439066,0.109893677,-0.05357532,0.100923628,ASPCAP_cal,4.3507,-9999,ASPCAP_raw,9.7601414,0.6853838,0.132451704,0.015057794,0.016756582,1.079105619,0.101749486,0.142056505
7117918,19272025+4236003,4931.774,107.621,-0.03179711,0.118122388,-0.007938797,0.10142005,ASPCAP_cal,4.4585,-9999,ASPCAP_raw,29.380743,2.7520099,0.51111614,0.009377771,0.009523625,5.273223293,0.814880074,0.885979093
7118431,19275716+4241481,4790.852,92.57494,0.4319634,0.116846687,-0.1342676,0.101447391,ASPCAP_cal,4.4312,-9999,ASPCAP_raw,40.1390076,7.3799419,0.331988401,0.005725522,0.005807636,8.009635706,2.119904503,2.292964835
7118558,19280832+4241370,5104.05,108.7328,0.03165714,0.118703516,-0.0436434,0.101216614,ASPCAP_cal,4.5096,-9999,ASPCAP_raw,12.0158453,0.8091597,0.300717609,0.005058977,0.005132795,1.211324,0.111632924,0.131669468
7119078,19284859+4238092,5320.199,119.5273,0.07594756,0.123762556,-0.06327416,0.101556882,ASPCAP_cal,4.4294,-9999,ASPCAP_raw,8.3217955,0.5801973,0.533672411,0.009881829,0.010070899,0.758576933,0.079443719,0.081844786
7119806,19293947+4237295,4826.3,100,-0.42054,0.1,0.23174,0.1,ASPCAP_raw,4.0968,-9999,ASPCAP_raw,44.5366669,4.5730801,0.294666942,0.004431673,0.004478334,11.78845483,1.960411134,1.932960085
7120911,19305734+4241423,4850.289,100.2429,0.05414961,0.116060681,0.03073775,0.101212398,ASPCAP_cal,4.3543,-9999,ASPCAP_raw,44.8533783,5.0744133,0.298241728,0.005125302,0.005199119,10.06513775,1.786287798,1.764174279
7131359,19422350+4237089,3922,100,-0.065313,0.1,-0.045183,0.1,ASPCAP_raw,4.3608,-9999,ASPCAP_raw,43.3186798,6.2642865,0.093441066,0.013130895,0.014861381,8.69596146,1.944524333,2.207780937
7131594,19423720+4236044,4283.762,83.07125,0.1720341,0.111699223,-0.05550617,0.101276358,ASPCAP_cal,4.3236,-9999,ASPCAP_raw,18.0888729,1.6031182,0.117503632,0.001418793,0.001431426,2.221486159,0.263129967,0.260482298
7174694,18463266+4243366,4783.07,97.42659,-0.06939606,0.113850832,-0.004205121,0.100965029,ASPCAP_cal,4.4049,-9999,ASPCAP_raw,10.4590731,0.711611,0.209764509,0.002583879,0.002616707,1.018920576,0.086665723,0.090136878
7186892,19085153+4242164,4886.628,99.54472,0.1693945,0.11688419,-0.01815112,0.10128657,ASPCAP_cal,4.4249,-9999,ASPCAP_raw,39.0510635,4.8271356,,,,8.051088218,1.592207366,1.613702711
7187220,19092458+4243567,4826.239,98.45895,0.3114764,0.11827451,-0.04126146,0.101648808,ASPCAP_cal,4.3721,-9999,ASPCAP_raw,52.2352715,6.637291,0.284518865,0.003544293,0.003579736,11.92093501,2.137243546,2.371535939
7200282,19270276+4245239,5328.888,110.0819,0.05330954,0.118653541,-0.03784323,0.10090483,ASPCAP_cal,4.3411,-9999,ASPCAP_raw,7.1448359,0.5308976,1.032201604,0.020061327,0.020416607,0.623461198,0.072881661,0.087280111
7204073,19315022+4247573,4388.879,83.3043,0.05642756,0.110623645,-0.008293338,0.100910887,ASPCAP_cal,4.3833,-9999,ASPCAP_raw,12.8787146,0.9058413,0.109766925,0.001680571,0.001702004,1.378749975,0.137466803,0.157504522
7215890,19442788+4244314,3890.8,100,-0.072624,0.1,-0.066539,0.1,ASPCAP_raw,4.5751,-9999,ASPCAP_raw,17.8386078,1.3783628,0.054339257,0.007666855,0.008646591,2.606912492,0.400420868,0.396020185
7255582,18442044+4251036,4603.981,98.97797,0.04633924,0.116319119,-0.01861002,0.101722955,ASPCAP_cal,4.3785,-9999,ASPCAP_raw,13.9008303,1.224018,0.152103966,0.001800702,0.001817821,1.481873646,0.17510069,0.182862763
7273208,19160434+4248142,4978.514,105.3186,-0.1031728,0.116094347,0.02832631,0.101036259,ASPCAP_cal,4.4132,-9999,ASPCAP_raw,33.3284187,4.4362321,0.271770345,0.003239746,0.003269779,6.721300377,1.362941819,1.527808025
7287850,19342349+4252505,4067.761,88.66178,-0.07611202,0.112482633,0.04807911,0.101943003,ASPCAP_cal,4.3458,-9999,ASPCAP_raw,40.4178009,4.0782185,0.093383176,0.013145848,0.014860867,7.647100809,1.231514926,1.450929015
7295235,19421779+4248231,5423.637,124.2674,0.1118238,0.126400831,-0.0167448,0.101721857,ASPCAP_cal,4.4641,-9999,ASPCAP_raw,20.4501286,0.973928,0.700479201,0.012697266,0.012935416,3.030379803,0.262413576,0.295275444
7297681,19444272+4252174,4339.383,96.88812,0.1673368,0.117728317,0.05324812,0.102884569,ASPCAP_cal,4.3974,-9999,ASPCAP_raw,46.4275665,5.7720942,0.126340438,0.001998529,0.002022827,9.92287867,1.891586843,2.143756086
7335514,18430644+4255283,4511.723,93.02071,0.3462063,0.11717338,-0.02524865,0.10215807,ASPCAP_cal,4.5022,-9999,ASPCAP_raw,13.1492271,0.8894405,0.167394247,0.002002656,0.002024615,1.457635018,0.125927572,0.130604294
7335857,18435641+4257035,4093.213,83.16594,0.06792972,0.111424026,-0.02391144,0.101553676,ASPCAP_cal,4.4029,-9999,ASPCAP_raw,18.0891819,1.3681365,0.078687058,0.011064624,0.012507353,2.225917738,0.248101813,0.294356946
7345390,19020838+4259505,5355.525,104.7454,0.2240283,0.118122707,-0.03093713,0.100819336,ASPCAP_cal,4.585,-9999,ASPCAP_raw,8.1506577,0.577222,0.491818321,0.010440312,0.010623922,0.785588985,0.078388473,0.068805288
7364380,19291072+4259006,4953.296,108.3777,-0.01787965,0.118558167,0.04206798,0.101453923,ASPCAP_cal,4.438,-9999,ASPCAP_raw,45.1451492,3.8985476,0.279321542,0.004163263,0.004212778,10.47330036,1.420200711,1.448655659
7416432,18422295+4305503,4630.511,93.21083,0.2876048,0.116153437,-0.0339381,0.101624333,ASPCAP_cal,4.5091,-9999,ASPCAP_raw,11.6901875,0.8437241,0.165007601,0.001988863,0.002019051,1.256868104,0.111345379,0.120868585
7417093,18435288+4302168,4830.944,109.5241,-0.04615521,0.119276682,0.02355595,0.101849402,ASPCAP_cal,4.4118,-9999,ASPCAP_raw,22.4248848,2.0044851,0.247516295,0.00313265,0.003161086,3.174472183,0.47148757,0.511640611
7417612,18450338+4300232,4973.314,125.5683,-0.0985069,0.126163588,0.0333784,0.103018438,ASPCAP_cal,4.5894,-9999,ASPCAP_raw,35.447464,5.8735213,0.262041138,0.003470275,0.003510989,7.457312848,1.802323354,1.998266122
7417813,18453241+4300482,3570.3,100,-0.17884,0.1,0.030717,0.1,ASPCAP_raw,4.4412,-9999,ASPCAP_raw,52.9625816,4.0395265,0.026641006,0.003748099,0.004236118,11.08096678,1.870301951,1.90529721
7421353,18515602+4300535,4640.158,96.23843,0.2730607,0.117443286,-0.03348882,0.101893345,ASPCAP_cal,4.5255,-9999,ASPCAP_raw,17.8411369,1.5857677,0.174747353,0.002811707,0.002853197,2.155295969,0.262501569,0.285818714
7423040,18544005+4304502,4747.455,92.56474,0.0682279,0.113279908,-0.0169141,0.100920618,ASPCAP_cal,4.3536,-9999,ASPCAP_raw,15.0023298,1.3763254,0.488696889,0.013353843,0.013734037,1.662750929,0.212513358,0.235285217
7428051,19032900+4302463,5274.032,105.709,0.09192868,0.117327566,-0.01080881,0.100826772,ASPCAP_cal,4.3724,-9999,ASPCAP_raw,31.9521847,4.8634334,1.13149607,0.022635171,0.02311629,6.155849725,1.325946743,1.323885811
7429071,19051465+4303575,4536.983,84.29193,0.1792699,0.111549355,-0.02279559,0.100896102,ASPCAP_cal,4.3987,-9999,ASPCAP_raw,39.0408325,6.7448878,0.165014796,0.002103369,0.002126111,7.742009643,1.994088922,2.208253538
7434544,19140435+4305488,5265.257,107.2706,0.1078396,0.118276155,-0.0268442,0.100938648,ASPCAP_cal,4.5169,-9999,ASPCAP_raw,7.8729348,0.5475438,0.406888154,0.006482264,0.006579237,0.727626548,0.077280613,0.07271466
7451604,19350998+4303231,4025.082,79.66243,0.227256,0.11146369,-0.05953236,0.101704223,ASPCAP_cal,4.3136,-9999,ASPCAP_raw,39.3126411,4.1772857,0.09486594,0.013341035,0.015091624,7.178415461,1.162641029,1.380927647
7499271,18411016+4308560,4464.892,91.20291,-0.000495844,0.112977987,-0.000452321,0.101263622,ASPCAP_cal,4.2558,-9999,ASPCAP_raw,31.9319973,3.8910697,0.216276904,0.009920261,0.010465898,5.317386076,1.035614748,1.165030161
7500161,18430791+4307392,5129.025,93.52168,0.4303017,0.116018668,-0.1060346,0.100839893,ASPCAP_cal,4.3642,-9999,ASPCAP_raw,26.2989902,1.9161546,0.577682395,0.006563816,0.006612054,4.290796195,0.501113177,0.523569424
7585207,18501265+4315065,5281.24,105.2575,0.1180897,0.117398399,0.001397436,0.100826093,ASPCAP_cal,4.3978,-9999,ASPCAP_raw,29.3653755,2.19312,0.633123723,0.007667869,0.007775503,5.352150029,0.651795861,0.686789767
7609669,19295487+4317449,4452.012,89.39207,0.2169614,0.11427095,-0.04059507,0.101567363,ASPCAP_cal,4.3779,-9999,ASPCAP_raw,31.2738247,2.9173102,0.142922362,0.002250431,0.002279932,5.060020444,0.742767079,0.826157912
7611783,19323117+4316071,4843.055,105.8644,-0.004973009,0.11799025,-0.02360594,0.101565698,ASPCAP_cal,4.2588,-9999,ASPCAP_raw,7.2952442,0.5415191,,,,0.691127549,0.053426988,0.062864976
7673194,19132893+4322431,5171.635,101.7084,0.1336996,0.116390559,-0.04404356,0.100836045,ASPCAP_cal,4.3937,-9999,ASPCAP_raw,34.2316284,5.8471041,0.471428263,0.005951547,0.006001496,6.651499385,1.636839118,1.783129706
7676737,19191768+4321044,4213.441,94.64948,-0.02726816,0.114994646,0.01363137,0.102376275,ASPCAP_cal,4.2822,-9999,ASPCAP_raw,40.6985626,2.7093003,0.118442487,0.001329109,0.001338986,7.640380323,0.884818263,0.972584196
7677767,19204433+4323291,3777,100,0.039385,0.1,-0.064888,0.1,ASPCAP_raw,4.4407,-9999,ASPCAP_raw,27.9914436,2.1001306,0.043057878,0.006051925,0.006842396,4.554228666,0.528496903,0.59346501
7678060,19210759+4322281,4865.628,100.2694,-0.1642257,0.113813595,0.03318637,0.10086502,ASPCAP_cal,4.126,-9999,ASPCAP_raw,15.3153505,1.1394789,0.712710906,0.036679902,0.039125283,1.772704964,0.202369505,0.22051509
7692454,19400298+4319352,3706.7,100,-0.10664,0.1,-0.043095,0.1,ASPCAP_raw,4.4562,-9999,ASPCAP_raw,16.6439629,1.2748145,0.034418269,0.004848443,0.005479088,2.875147498,0.413258849,0.356900082
7694241,19421316+4322492,4621.761,87.18472,0.1372332,0.112104589,-0.01279563,0.100887872,ASPCAP_cal,4.3848,-9999,ASPCAP_raw,36.1760521,7.1618695,0.206777116,0.002377087,0.002390339,7.08884183,2.064909134,2.312047535
7698553,19470824+4320413,4671.662,97.89684,-0.0446008,0.114651294,0.005122501,0.101255593,ASPCAP_cal,4.3682,-9999,ASPCAP_raw,14.2906475,1.1312495,0.172633985,0.002947036,0.002990461,1.517503171,0.160775101,0.183328271
7731778,18475095+4329425,4381.762,78.04905,0.3185606,0.110595166,-0.05502296,0.100911364,ASPCAP_cal,4.3135,-9999,ASPCAP_raw,43.3194199,6.0478787,0.170207801,0.013950118,0.015521834,8.620716818,1.85951622,2.064136809
7744840,19150864+4324437,3810.245,81.05418,0.1421047,0.11194117,0.003714576,0.102449247,ASPCAP_cal,4.4368,-9999,ASPCAP_raw,31.2755165,2.805196,0.039341354,0.00555355,0.006272993,5.434645683,0.713766598,0.760076504
7816419,19191827+4335300,4096.773,95.71022,-0.2181678,0.113966873,0.1017722,0.102387254,ASPCAP_cal,4.2998,-9999,ASPCAP_raw,40.7019424,4.850719,0.09500012,0.001280465,0.001292239,8.166265602,1.590100721,1.86414247
7871531,18513961+4338099,4806.662,76.15501,-0.4356581,0.10746228,0.08119129,0.101469229,ASPCAP_cal,3.72207,0.06371414,ASPCAP_cal,34.6189537,2.3762491,0.790904169,0.031322579,0.032739918,7.539791245,0.907414931,0.958168155
7872765,18541118+4338004,5119.133,90.31422,0.1644666,0.105653945,-0.003023289,0.100571481,ASPCAP_cal,3.8537,-9999,ASPCAP_raw,64.7542267,6.2123475,3.332095607,0.13469763,0.140695908,3.590614704,0.574540286,0.548691391
7878794,19071344+4337473,4157.617,89.38998,-0.0826465,0.112453921,-0.01875203,0.101723078,ASPCAP_cal,4.3801,-9999,ASPCAP_raw,15.9729767,1.2594912,0.168641431,0.00236739,0.002391225,1.856576032,0.190565207,0.192502744
7887457,19222125+4340358,5232.09,108.2953,0.05035989,0.118190796,-0.000873324,0.100970632,ASPCAP_cal,4.3869,-9999,ASPCAP_raw,28.3836422,2.3822229,0.487400069,0.009752087,0.009958369,5.107085174,0.719252281,0.751388079
7900214,19393402+4337507,4353.902,88.43922,-0.01690207,0.112071951,0.05787642,0.101250677,ASPCAP_cal,4.232,-9999,ASPCAP_raw,41.5586739,4.6274672,0.308831083,0.005296125,0.005387814,8.422654091,1.474035237,1.702472174
7902000,19414512+4339116,4458.445,83.12578,0.1462301,0.111052276,-0.02017727,0.100903863,ASPCAP_cal,4.3849,-9999,ASPCAP_raw,11.8507357,0.8100622,0.135688066,0.001826855,0.001850187,1.302109172,0.138168679,0.140610737
7906865,19472031+4339037,4127.771,89.16177,0.1028439,0.114130351,-0.05118629,0.102330252,ASPCAP_cal,4.3795,-9999,ASPCAP_raw,24.8799324,1.8683407,0.1002644,0.014107037,0.015962151,3.402698347,0.368323886,0.412049292
7939565,18501597+4345164,3471.5,100,-0.36458,0.1,0.0076007,0.1,ASPCAP_raw,4.6564,-9999,ASPCAP_raw,3.9913723,0.2738077,0.013372175,0.001879787,0.002127236,1.624930623,0.33369657,0.221502812
7949846,19113343+4346132,3688.5,100,-0.10727,0.1,-0.039796,0.1,ASPCAP_raw,4.4524,-9999,ASPCAP_raw,26.299654,2.0643797,0.032003478,0.00449969,0.005086958,4.402146059,0.443784034,0.462034945
7986589,19581072+4342501,5399.434,114.0181,0.1845566,0.122060389,-0.03013461,0.101191397,ASPCAP_cal,4.455,-9999,ASPCAP_raw,27.2105389,0.739087,0.620604185,0.01751851,0.017868348,4.747424354,0.241852053,0.25307212
8040551,19425519+4352472,4106.708,84.57677,0.04331167,0.111744706,-0.03550406,0.101619715,ASPCAP_cal,4.3667,-9999,ASPCAP_raw,16.0769653,1.1098999,0.093767046,0.01320269,0.014914527,1.918401352,0.201172014,0.24734756
8042251,19445977+4352556,4011.772,88.55624,0.03823834,0.11362713,-0.07257521,0.102506376,ASPCAP_cal,4.2721,-9999,ASPCAP_raw,16.0778618,1.3585943,0.134293803,0.018908081,0.021376308,2.007665937,0.234269554,0.299127791
8056853,19592881+4349349,4380.1,100,-0.12593,0.1,-0.006116,0.1,ASPCAP_raw,4.2265,-9999,ASPCAP_raw,9.8970776,0.728573,0.166969237,0.027846411,0.036755681,1.103421318,0.11344839,0.113509052
8099075,19292311+4355577,4483.809,83.27292,0.1682497,0.111211287,-0.02951887,0.100901337,ASPCAP_cal,4.4217,-9999,ASPCAP_raw,24.0322628,1.7097489,0.145697388,0.00298752,0.003037827,3.286992876,0.361677542,0.398538736
8123801,19574679+4357235,4494.085,87.41392,-0.02248825,0.111258283,-0.003703186,0.1009006,ASPCAP_cal,4.3787,-9999,ASPCAP_raw,28.7788944,2.7189801,0.141333112,0.002826607,0.00287081,4.429759341,0.689689071,0.769337012
8125304,19591784+4359338,4404.525,94.80917,0.1007792,0.115721112,0.04051227,0.102052271,ASPCAP_cal,4.4025,-9999,ASPCAP_raw,46.4276428,4.7394671,0.15309632,0.003050413,0.003099305,9.788970886,1.604630877,1.802038563
8143903,18461575+4400134,3562.1,100,-0.34918,0.1,-0.052325,0.1,ASPCAP_raw,4.2998,-9999,ASPCAP_raw,43.9233475,3.3758423,0.021013878,0.002956174,0.003341744,7.347988692,1.175076403,1.387259639
8143943,18462255+4401511,4869.266,103.7464,-0.1134123,0.115717207,0.0262447,0.10113394,ASPCAP_cal,4.3832,-9999,ASPCAP_raw,40.9819031,5.1985483,0.444490172,0.096876215,0.14404813,9.013200252,1.768802699,1.958964011
8144913,18490051+4401513,5288.438,108.1169,0.248638,0.120411885,-0.02779522,0.101158241,ASPCAP_cal,4.403,-9999,ASPCAP_raw,18.9876194,2.0886738,,,,2.63743775,0.434598971,0.488745186
8146477,18523216+4400080,4381.423,77.33484,0.3559745,0.110593393,-0.08575628,0.100911394,ASPCAP_cal,4.3171,-9999,ASPCAP_raw,47.0744057,5.825438,0.156325728,0.002343355,0.002379143,9.743116951,1.913585579,2.156395819
8176468,19413700+4403437,4257.122,85.74055,-0.112292,0.110590327,-0.04102065,0.101077231,ASPCAP_cal,4.3587,-9999,ASPCAP_raw,8.7963686,0.5983961,0.17104564,0.01793625,0.020896185,1.05152207,0.096052594,0.094660626
8180580,19463664+4405289,4880.495,98.94173,-0.0842729,0.113999516,0.06230076,0.100871047,ASPCAP_cal,4.1898,-9999,ASPCAP_raw,14.1931639,1.1785557,,,,1.555740814,0.183239271,0.202441251
8183385,19492868+4405084,4198.271,86.06837,-0.06069256,0.111247428,-0.04744286,0.101317423,ASPCAP_cal,4.2658,-9999,ASPCAP_raw,20.2087002,1.8173977,0.131935645,0.002333817,0.002379911,2.488397824,0.317059055,0.352074345
8184075,19500855+4401047,5045.834,109.9217,-0.1878839,0.116863383,0.009169891,0.101053709,ASPCAP_cal,4.305,-9999,ASPCAP_raw,25.3921738,4.4636378,0.651185175,0.011528953,0.011742159,4.724534896,1.296897028,1.25903749
8242434,19394922+4408593,4719.721,101.1169,0.2033066,0.11874067,-0.00228381,0.10199775,ASPCAP_cal,4.3617,-9999,ASPCAP_raw,38.2402153,5.0334821,0.262586463,0.004126204,0.004174995,7.612368365,1.603886378,1.694303008
8282492,18560576+4416410,4906.726,103.0898,0.05587472,0.11715855,-0.01361779,0.101300357,ASPCAP_cal,4.4601,-9999,ASPCAP_raw,9.7625589,0.7836638,0.267219773,0.004983388,0.005061725,0.939034587,0.088549992,0.097789524
8311074,19430091+4417264,5219.192,115.5428,0.07325821,0.122128969,-0.06419776,0.101514861,ASPCAP_cal,4.4008,-9999,ASPCAP_raw,10.7548809,0.8019504,0.473863715,0.017618093,0.018252107,1.055562911,0.106843317,0.113969868
8316388,19490441+4413043,4344.627,89.24815,-0.1876622,0.111042918,0.01019928,0.101053826,ASPCAP_cal,4.2896,-9999,ASPCAP_raw,31.9321804,3.374027,,,,5.314100221,0.948961813,1.007094828
8324116,19564033+4416312,4821.128,99.14603,0.06668126,0.11581348,-0.01849093,0.101217163,ASPCAP_cal,4.413,-9999,ASPCAP_raw,34.9656601,4.8139811,0.243971639,0.005092487,0.005173194,6.860776383,1.398989306,1.557336758
8324632,19571325+4417563,4945.5,100,0.19677,0.1,-0.015657,0.1,ASPCAP_raw,4.4397,-9999,ASPCAP_raw,39.5879059,5.9888387,0.393879483,0.011089519,0.011404621,8.200663323,1.808357672,1.9051347
8329532,20025761+4414233,3993.7,100,-0.63079,0.1,0.15659,0.1,ASPCAP_raw,4.0095,-9999,ASPCAP_raw,39.860836,3.2298169,0.07442576,0.001259952,0.001282625,7.698242066,1.122004514,1.288017327
8350612,19000597+4421034,3811.7,100,-0.016281,0.1,-0.055527,0.1,ASPCAP_raw,4.3751,-9999,ASPCAP_raw,37.7109337,3.2310209,0.080705567,0.011371821,0.012847484,6.92815328,0.930335939,1.004785375
8350958,19005286+4418249,5305.156,104.9315,0.1586265,0.117629761,-0.03941239,0.100823901,ASPCAP_cal,4.5415,-9999,ASPCAP_raw,9.8290424,0.7138053,0.993794844,0.018013813,0.018381471,0.967374713,0.091789922,0.097047604
8364437,19253424+4422458,4824.344,127.4134,-0.3554574,0.123803712,0.1405902,0.102991887,ASPCAP_cal,4.2834,-9999,ASPCAP_raw,18.4687595,1.5462129,0.2439742,0.003480912,0.003518236,2.503367093,0.349348378,0.39236268
8378588,19450686+4421409,5080.479,106.5267,0.05818947,0.118087314,-0.04005516,0.101165419,ASPCAP_cal,4.4834,-9999,ASPCAP_raw,25.2271652,1.8630561,0.324852141,0.005392466,0.005458879,4.101537342,0.495358018,0.520500652
8386623,19532635+4418553,4746.241,111.8938,-0.1743033,0.119141315,0.0115216,0.1020384,ASPCAP_cal,4.3904,-9999,ASPCAP_raw,37.2048454,7.091135,0.525283864,0.0134603,0.013809005,8.353227186,2.255700689,2.562620581
8429280,19250201+4429508,4711.369,90.05092,0.1065409,0.112719594,-0.02521373,0.100879246,ASPCAP_cal,4.2894,-9999,ASPCAP_raw,1.1623241,0.0800346,,,,0.240307439,0.028356398,1.078729793
8431125,19274704+4425330,4792.36,99.08913,-0.01390719,0.115049497,-0.08085591,0.101137493,ASPCAP_cal,4.6266,-9999,ASPCAP_raw,30.0002956,3.7478154,0.339529072,0.005959875,0.006078891,5.345934286,1.081196797,1.135317925
8482634,19044511+4433238,5417.544,111.2736,0.1821592,0.120522616,-0.02361577,0.100992881,ASPCAP_cal,4.5781,-9999,ASPCAP_raw,8.2083321,0.5867298,0.528910629,0.006766912,0.006830988,0.788644832,0.087148074,0.073039434
8495491,19273938+4433454,4356.514,97.23431,-0.08746297,0.115019391,0.01667782,0.101988235,ASPCAP_cal,4.2779,-9999,ASPCAP_raw,39.0420609,3.7042525,0.111329194,0.001678855,0.001706954,7.382044133,1.2639711,1.337008149
8505485,19420515+4430028,4080.2,100,-0.17515,0.1,-0.038932,0.1,ASPCAP_raw,4.3351,-9999,ASPCAP_raw,15.5328722,1.4387652,,,,2.101270651,0.307735736,0.389272475
8507979,19451427+4434295,3469.4,100,-0.1416,0.1,0.0061545,0.1,ASPCAP_raw,4.5673,-9999,ASPCAP_raw,1.2031847,0.0818701,0.020605038,0.002902163,0.00327914,1.034749391,0.451975294,0.240708254
8520982,19585518+4432267,4457.468,94.37291,0.07379798,0.115053626,-0.02658661,0.101748117,ASPCAP_cal,4.3172,-9999,ASPCAP_raw,15.9683962,1.3132809,0.257324008,0.005641069,0.005734138,1.79730288,0.211663956,0.214444138
8609873,18593783+4444476,4073.308,95.34667,-0.1190602,0.11485788,-0.02296179,0.102795756,ASPCAP_cal,4.3554,-9999,ASPCAP_raw,30.419136,2.8498995,0.077493402,0.010915419,0.012337826,4.772020327,0.696950277,0.760065129
8610439,19010125+4442036,4953.542,109.6548,0.1430887,0.121331378,-0.009925617,0.101963942,ASPCAP_cal,4.3677,-9999,ASPCAP_raw,50.0979691,11.8086452,0.338946437,0.00625306,0.006371662,10.72646712,3.284851784,3.922212995
8674074,18582307+4450474,4373.4,100,0.14174,0.1,0.028154,0.1,ASPCAP_raw,4.3066,-9999,ASPCAP_raw,43.9236107,7.4914904,0.14425716,0.002262389,0.002285343,9.078259985,2.27942038,2.688898908
8676181,19031812+4453004,4479.025,93.59484,0.2450631,0.116437512,-0.08068657,0.102048842,ASPCAP_cal,4.4537,-9999,ASPCAP_raw,21.6595821,1.7233068,0.271001331,0.005398433,0.005485179,2.796401983,0.322118635,0.353464169
8681721,19151823+4452491,4414.329,89.11806,0.1593317,0.11372194,-0.02302818,0.101514062,ASPCAP_cal,4.3347,-9999,ASPCAP_raw,51.8738174,3.4386418,0.14053063,0.002238508,0.002263925,11.66464087,1.326212358,1.368724662
8684543,19201355+4451143,4647.984,87.49369,0.1529059,0.112283404,-0.01239975,0.100885312,ASPCAP_cal,4.4052,-9999,ASPCAP_raw,15.9684315,1.4106567,,,,1.826278016,0.207951673,0.233592586
8715564,19595830+4453100,5290.523,102.7776,0.2275654,0.117494218,-0.02910268,0.100825181,ASPCAP_cal,4.2674,-9999,ASPCAP_raw,46.4392471,6.5569167,1.457768304,0.040700515,0.041906143,10.21826496,1.73709109,1.721060415
8736091,18532584+4457431,4742.984,109.6754,0.05271333,0.121078841,0.01306585,0.102509808,ASPCAP_cal,4.4559,-9999,ASPCAP_raw,41.8428802,7.9136844,0.224785881,0.003465894,0.003508355,8.863758449,2.440772768,2.692588461
8740018,19020704+4455404,4999.093,114.2153,0.03374683,0.121950304,-0.02852655,0.101975853,ASPCAP_cal,4.3692,-9999,ASPCAP_raw,8.8011007,0.6459344,0.818572096,0.040233662,0.04262362,0.829126984,0.085454873,0.103687279
8741839,19061195+4454243,5240.502,98.28407,0.2133766,0.106133347,-0.01119982,0.100541654,ASPCAP_cal,3.956,-9999,ASPCAP_raw,37.7110825,3.2689576,5.156609846,0.132731471,0.136041342,2.83725333,0.472078322,0.428536048
8773551,19532146+4457230,5397.845,116.959,-0.03004511,0.1205227,-0.004085638,0.101021835,ASPCAP_cal,4.47,-9999,ASPCAP_raw,10.3870001,0.7746631,0.45803709,0.006758277,0.006842799,1.014938041,0.116482977,0.125056603
8775284,19550924+4459335,6321.637,159.885,-0.3020991,0.132435516,0.131024,0.100871844,ASPCAP_cal,4.7481,-9999,ASPCAP_raw,16.3022919,1.6855266,1.997103179,0.062875817,0.065066559,4.402617731,0.933905573,0.865942371
8811811,19155716+4501276,3880.1,100,-0.028365,0.1,-0.052542,0.1,ASPCAP_raw,4.3971,-9999,ASPCAP_raw,1.5230176,0.1041367,0.189956945,0.013581134,0.015020617,0.451714335,0.058301465,0.080720672
8813205,19183729+4501525,4234.544,85.90117,0.2529645,0.113752816,-0.07157297,0.101914729,ASPCAP_cal,4.4071,-9999,ASPCAP_raw,18.4680176,1.4603963,0.110087326,0.001502389,0.001514873,2.306966154,0.230682397,0.244852084
8837309,19520040+4504472,5360.532,113.3959,0.1591705,0.121558965,-0.03535908,0.101191021,ASPCAP_cal,4.5891,-9999,ASPCAP_raw,11.288825,0.7917477,0.437690819,0.009278113,0.009537316,1.157601588,0.117092368,0.127094592
8844761,20001882+4505134,4120.316,74.96293,0.1841996,0.109145234,-0.06897058,0.10093787,ASPCAP_cal,4.3521,-9999,ASPCAP_raw,20.9242706,1.8285586,0.091520581,0.012896736,0.014565306,2.800446921,0.32195492,0.329740648
8847988,20035116+4505338,4599.401,90.05891,0.05171243,0.11257789,-0.01342586,0.100992898,ASPCAP_cal,4.3209,-9999,ASPCAP_raw,11.1368666,0.9090073,0.1562761,0.002572271,0.002605942,1.130769828,0.119580899,0.137624465
8867191,18543848+4509284,5266.545,110.6938,0.1182768,0.120061783,-0.01901091,0.101148393,ASPCAP_cal,4.454,-9999,ASPCAP_raw,18.7262211,1.4352404,1.946562516,0.722391457,1.703469582,2.550751582,0.331305469,0.333843932
8873498,19070462+4509191,4341.418,93.1731,0.1541589,0.115753751,-0.0189122,0.102233301,ASPCAP_cal,4.3395,-9999,ASPCAP_raw,42.7222176,5.5899677,0.130027888,0.001572127,0.001586328,8.642677162,1.802390301,1.884071807
8935655,18563342+4513481,3459.7,100,-0.090693,0.1,0.0080577,0.1,ASPCAP_raw,4.5877,-9999,ASPCAP_raw,1.9691339,0.1346965,0.020292173,0.002858293,0.003229025,1.37291913,0.403355629,0.343411732
8938922,19031113+4516115,4841.059,101.1202,0.08557623,0.116843325,-0.0118849,0.101358756,ASPCAP_cal,4.4567,-9999,ASPCAP_raw,13.5220976,1.1579386,0.254138967,0.004573767,0.00463975,1.437839664,0.168253821,0.173325651
8953325,19274774+4513422,5040.25,106.2377,-0.2028763,0.115199773,0.08992871,0.100848737,ASPCAP_cal,4.0749,-9999,ASPCAP_raw,23.2134895,1.7535175,0.359424479,0.018843569,0.019988353,3.748103812,0.521047462,0.533889664
8984819,20035187+4514124,5278.993,109.2042,-0.03823911,0.117355871,-0.01065321,0.1008265,ASPCAP_cal,4.4843,-9999,ASPCAP_raw,18.3397655,1.3476828,0.397274594,0.008135653,0.008329312,2.489066672,0.320059316,0.356204463
9006186,19004979+4523036,5334.509,107.1441,0.1765037,0.118776254,-0.01231846,0.100909733,ASPCAP_cal,4.4471,-9999,ASPCAP_raw,26.1164665,2.2913117,0.575766801,0.011611599,0.011851395,4.428717574,0.605702866,0.6453033
9008125,19042438+4519090,4996.363,84.59561,-0.1384813,0.106747513,-0.01571669,0.10091934,ASPCAP_cal,3.266574,0.0587431,ASPCAP_cal,87.2865524,4.0023952,14.18286644,0.646731511,0.679314267,1.941298071,0.544942889,0.912235957
9019307,19232618+4521378,5037.803,118.6615,-0.5899652,0.115972686,0.07875469,0.100965483,ASPCAP_cal,4.3183,-9999,ASPCAP_raw,35.7084312,3.523829,0.251098658,0.003197447,0.003232328,8.681699767,1.385446146,1.559894099
9048551,19580115+4518060,4103.626,76.63293,0.07300495,0.109052535,-0.02180846,0.100939727,ASPCAP_cal,4.4666,-9999,ASPCAP_raw,8.555788,0.6305457,0.085796124,0.001451819,0.001477912,1.046595437,0.100512831,0.143027428
9073565,18571988+4529355,4967.96,99.48217,0.09538163,0.115735548,-0.03482741,0.100996175,ASPCAP_cal,4.487,-9999,ASPCAP_raw,9.0437346,0.649181,0.285498926,0.004638107,0.004699842,0.864280198,0.075382642,0.077634512
9080730,19132148+4527288,4153.012,82.67782,0.06526416,0.111057504,-0.03895604,0.101343028,ASPCAP_cal,4.3842,-9999,ASPCAP_raw,30.843708,2.4560714,0.084695412,0.011906959,0.013451825,4.719911657,0.581151375,0.655272486
9142334,19032441+4530408,3970.86,73.41738,0.2199081,0.109149449,-0.06791911,0.101137749,ASPCAP_cal,4.3493,-9999,ASPCAP_raw,20.7856636,1.6345325,0.063793894,0.008991078,0.010163484,2.980159085,0.33871113,0.348636094
9151271,19215485+4533141,5021.417,105.8789,0.1637277,0.104650495,-0.06898241,0.100786231,ASPCAP_cal,3.591593,0.06516799,ASPCAP_cal,4.5860329,0.3462367,4.346228707,0.435885531,0.507013807,0.453556905,0.043691651,0.056274843
9172729,19520771+4533062,5299.647,105.2969,0.2456098,0.118894722,-0.05299216,0.10096424,ASPCAP_cal,4.5723,-9999,ASPCAP_raw,10.1751051,0.7867869,0.48488154,0.007768582,0.00786481,1.019093975,0.097373658,0.108945889
9202960,18560494+4539355,4617.208,91.30943,0.1423714,0.11385558,0.00188686,0.101190754,ASPCAP_cal,4.3644,-9999,ASPCAP_raw,47.4009895,7.4766026,0.196278998,0.002953198,0.003000686,10.80258852,2.631470439,2.602847748
9207290,19055023+4537357,5115.423,108.3752,0.326697,0.122498955,-0.08020591,0.101791617,ASPCAP_cal,4.311,-9999,ASPCAP_raw,30.2091599,2.7390747,0.531386611,0.00884295,0.008963134,5.407206943,0.802926177,0.84558289
9209278,19102780+4541185,4983.182,107.4352,0.1703644,0.120402149,-0.06201324,0.10171448,ASPCAP_cal,4.405,-9999,ASPCAP_raw,17.111639,1.3647565,0.634440898,0.010379284,0.010541735,2.096818046,0.240789615,0.281430059
9209982,19120272+4540255,4247.729,94.06386,-0.1581616,0.113376339,-0.02219569,0.101790228,ASPCAP_cal,4.3686,-9999,ASPCAP_raw,18.8566608,1.6550577,0.096530904,0.00112591,0.001134437,2.312889166,0.278405465,0.316426705
9211032,19141698+4540310,4055.837,81.12072,-0.1459182,0.109261034,-0.06373785,0.101054651,ASPCAP_cal,4.2034,-9999,ASPCAP_raw,37.972599,4.1678205,0.140093775,0.016035262,0.019201574,6.958665943,1.23289006,1.334266793
9236960,19523595+4539566,4494.475,90.06866,0.1329342,0.113629367,0.005079063,0.101346653,ASPCAP_cal,4.4082,-9999,ASPCAP_raw,14.4906712,1.0100924,0.134009719,0.002061557,0.002080956,1.621769944,0.166070009,0.160646999
9241762,19580928+4539316,4718.483,110.1545,-0.04783592,0.120066864,0.001210477,0.102331742,ASPCAP_cal,4.2689,-9999,ASPCAP_raw,33.0527268,0.7310714,0.25019187,0.008328483,0.008636646,5.9559716,0.322921486,0.33914193
9265875,18562194+4547594,4214.14,84.45818,-0.04165666,0.110758982,-0.03586476,0.101174708,ASPCAP_cal,4.3567,-9999,ASPCAP_raw,13.3420696,1.1005955,0.085816613,0.012080301,0.013657999,1.497729663,0.158475672,0.191010199
9269817,19051382+4545492,5016.638,107.3664,0.2179317,0.120863014,-0.05058244,0.101723881,ASPCAP_cal,4.4615,-9999,ASPCAP_raw,21.8097954,1.7618737,0.350189418,0.005106304,0.005168457,3.13812789,0.414760234,0.452678197
9272360,19111282+4542203,5079.187,109.125,0.1429523,0.12046003,-0.02346876,0.10152536,ASPCAP_cal,4.5255,-9999,ASPCAP_raw,23.0533161,1.8307785,0.343443472,0.005474269,0.00554485,3.484299144,0.452757336,0.480857255
9278617,19233836+4544550,5039.428,102.4077,-0.001020454,0.115723769,0.01852145,0.100908645,ASPCAP_cal,4.4323,-9999,ASPCAP_raw,30.6378899,4.506834,0.318736672,0.004702436,0.004761761,5.853546843,1.284459142,1.438125096
9278884,19240703+4544251,5200.181,114.206,-0.04983965,0.119841585,-0.000132494,0.101224974,ASPCAP_cal,4.315,-9999,ASPCAP_raw,21.3600864,2.2370288,0.622883305,0.095267397,0.122826077,3.253656322,0.586447284,0.639954438
9326053,18534546+4550181,4387.347,100.3625,-0.1428277,0.115695712,0.04145517,0.102103669,ASPCAP_cal,4.2504,-9999,ASPCAP_raw,33.9861526,4.344244,0.117918339,0.001507281,0.001518768,5.996998493,1.224980108,1.468658263
9329727,19021239+4551378,4773.571,112.3481,-0.2590852,0.11818125,0.05825838,0.101765756,ASPCAP_cal,4.3469,-9999,ASPCAP_raw,41.2598534,4.4191718,0.215147181,0.004831556,0.004940745,9.302682733,1.609740567,1.768995059
9333505,19105867+4550367,3662.6,100,-0.4022,0.1,-0.04968,0.1,ASPCAP_raw,4.981,-9999,ASPCAP_raw,36.4265556,3.5146191,0.034535746,0.004861457,0.005496379,5.719397317,0.92994603,1.058547529
9389049,18561038+4557274,4476.756,88.60595,0.102634,0.112799958,-0.02182717,0.101205902,ASPCAP_cal,4.3483,-9999,ASPCAP_raw,31.2757587,2.7297752,0.146678659,0.002228089,0.002257234,5.044203461,0.71372253,0.834963837
9389733,18574237+4557307,5250.354,106.3348,0.1615078,0.118555632,-0.02710472,0.100988358,ASPCAP_cal,4.4046,-9999,ASPCAP_raw,20.7772369,1.7521083,1.146795316,0.021244042,0.021752725,3.08769789,0.400572548,0.42491945
9398202,19165493+4554442,5324.725,111.5206,0.07365937,0.119615961,-0.01408442,0.101014977,ASPCAP_cal,4.5131,-9999,ASPCAP_raw,16.3019524,1.3324068,1.030604888,0.016182776,0.01643375,2.065713568,0.277346025,0.313625669
9455756,19100297+4603185,3936.9,100,-0.51885,0.1,0.019683,0.1,ASPCAP_raw,4.3145,-9999,ASPCAP_raw,23.3754272,1.7464117,0.062018148,0.008725569,0.009867935,3.285091333,0.332266313,0.38551813
9456920,19123630+4603326,3933.2,100,-0.088417,0.1,-0.010824,0.1,ASPCAP_raw,4.4016,-9999,ASPCAP_raw,1.7494634,0.1181812,,,,0.420881892,0.069070144,0.132864958
9491823,20021415+4602274,5109.974,108.6642,0.1537868,0.120229034,-0.03243867,0.101429982,ASPCAP_cal,4.5334,-9999,ASPCAP_raw,13.2431316,1.1299794,0.327293452,0.007135837,0.007316754,1.424924812,0.172769742,0.190517644
9492074,20023362+4600287,4474.308,88.12031,-0.07956672,0.111127165,0.01516556,0.100902668,ASPCAP_cal,4.3631,-9999,ASPCAP_raw,33.0576324,2.9675035,0.142522001,0.002541422,0.002586108,5.597087388,0.841722769,0.945960267
9518295,19115990+4607185,3831,100,0.013311,0.1,-0.052866,0.1,ASPCAP_raw,4.4035,-9999,ASPCAP_raw,17.964016,1.637236,0.051863657,0.007294765,0.008243755,2.557555957,0.336638307,0.441540877
9521209,19182707+4606217,4347.638,95.34781,0.3341282,0.118934982,-0.07232893,0.103285454,ASPCAP_cal,4.3348,-9999,ASPCAP_raw,42.7224655,4.7049632,0.128873729,0.001397517,0.001408083,8.34487323,1.460954367,1.57695724
9570906,18513278+4612012,4748.184,115.059,-0.2864085,0.119178985,0.03362576,0.102050803,ASPCAP_cal,4.4225,-9999,ASPCAP_raw,25.2089424,3.3566234,0.379189714,0.006513607,0.006606145,4.062447826,0.84504889,1.003441227
9575292,19013504+4616276,4866.493,108.6096,-0.2035464,0.116817358,0.02912068,0.101320684,ASPCAP_cal,4.3971,-9999,ASPCAP_raw,23.3753967,1.7964683,0.217213147,0.004344651,0.004411784,3.53097205,0.471634989,0.509826393
9578520,19085775+4614337,3729.075,79.51688,-0.1018663,0.109740979,0.01399186,0.101783085,ASPCAP_cal,4.4077,-9999,ASPCAP_raw,38.2342224,3.6189079,0.03583143,0.005070704,0.00571891,7.168871437,1.033643918,1.138794332
9578763,19093154+4615333,4986.341,96.00746,0.3560196,0.116930375,-0.08058941,0.101137284,ASPCAP_cal,4.4853,-9999,ASPCAP_raw,22.4229565,1.7410153,0.344401246,0.003937922,0.003965063,3.234531573,0.412629829,0.414852246
9580728,19135941+4616347,4868.689,97.89918,0.1524009,0.116000267,-0.03816024,0.101172625,ASPCAP_cal,4.4325,-9999,ASPCAP_raw,17.3512192,1.4292073,0.58566594,0.010346808,0.010528626,2.120869284,0.261934829,0.281361963
9582157,19170831+4615084,3929.178,86.71497,-0.09534213,0.111949539,-0.006709833,0.102118061,ASPCAP_cal,4.4208,-9999,ASPCAP_raw,25.4024467,1.745735,0.045779504,0.006480876,0.007381249,3.785266359,0.404571302,0.426359556
9693806,18522807+4624286,3822.7,100,-0.25039,0.1,-0.0056899,0.1,ASPCAP_raw,4.3909,-9999,ASPCAP_raw,19.7956181,1.4667212,0.043992991,0.006193882,0.007002826,3.140634366,0.38324535,0.343131439
9698045,19023108+4628437,4768.628,107.0845,-0.01650613,0.118741656,0.02148132,0.101883259,ASPCAP_cal,4.3653,-9999,ASPCAP_raw,26.3396511,2.8121274,0.230834882,0.004583125,0.004668993,4.161319212,0.753819111,0.830953535
9700650,19083799+4628307,3827.3,100,-0.16355,0.1,-0.059367,0.1,ASPCAP_raw,4.3291,-9999,ASPCAP_raw,21.0674076,1.518569,,,,3.329431502,0.449048537,0.343971545
9760907,19075409+4634243,5044.47,108.6318,0.2513063,0.12188671,-0.03817519,0.101847238,ASPCAP_cal,4.5493,-9999,ASPCAP_raw,24.2007122,1.7104294,0.352855935,0.005306452,0.005375345,3.728699188,0.427562602,0.478962104
9764820,19170586+4631272,5117.403,99.2157,0.1739522,0.115914745,-0.01443569,0.100840987,ASPCAP_cal,4.2617,-9999,ASPCAP_raw,45.7832451,6.9681897,1.121208047,0.01901647,0.019290396,10.86828239,2.478648957,2.141988985
9767031,19211549+4634084,5108.121,119.0323,-0.1225148,0.121624362,0.02774661,0.101668573,ASPCAP_cal,4.414,-9999,ASPCAP_raw,26.1167088,3.4662375,0.325046213,0.005210529,0.005273767,4.680564424,1.009059724,1.074216716
9812511,18463735+4637506,5173.745,118.6119,0.1131567,0.124640303,-0.0354704,0.102035227,ASPCAP_cal,4.4836,-9999,ASPCAP_raw,8.6751947,0.5974091,0.360792953,0.004990436,0.005057907,0.814704035,0.077949638,0.074910396
9826856,19201347+4639440,5053.047,101.0274,0.2571784,0.117965942,-0.0375626,0.10118714,ASPCAP_cal,4.4849,-9999,ASPCAP_raw,23.2147369,1.9139909,0.377312803,0.00604696,0.006118136,3.500355638,0.483551078,0.502409287
9873729,18502166+4643358,3864.7,100,-0.075504,0.1,-0.059433,0.1,ASPCAP_raw,4.3812,-9999,ASPCAP_raw,18.7259121,1.34919,0.075823006,0.010972269,0.012413034,2.846338944,0.358135605,0.348850227
9881857,19095615+4647030,5056.12,107.9093,0.1118279,0.119534859,-0.03817187,0.101420771,ASPCAP_cal,4.4975,-9999,ASPCAP_raw,7.6046925,0.5302793,0.360842438,0.004744948,0.004792132,0.712993619,0.067979376,0.067722087
9882303,19105652+4645538,4071.219,80.23798,0.1321049,0.110838951,-0.07670547,0.10142889,ASPCAP_cal,4.3407,-9999,ASPCAP_raw,29.3827267,2.1529152,0.645176854,0.136317765,0.198232468,4.431369649,0.486599631,0.528446106
9885417,19174175+4643342,4789.74,91.56161,0.2470043,0.114409119,-0.03432395,0.101035681,ASPCAP_cal,4.494,-9999,ASPCAP_raw,19.3854866,1.4234972,0.241319497,0.003706768,0.003773659,2.471945876,0.280664698,0.289872045
9943331,19115288+4653498,4820.427,92.6847,0.4000494,0.116428579,-0.12142,0.101319601,ASPCAP_cal,4.4018,-9999,ASPCAP_raw,30.8454533,4.053957,0.319330083,0.004627913,0.004711308,5.30211667,1.086846308,1.177651355
9991488,18441633+4658288,3625.054,84.14563,-0.07623796,0.111937175,0.01731078,0.103117559,ASPCAP_cal,4.4123,-9999,ASPCAP_raw,21.8099117,1.60681,0.022243634,0.003129396,0.003537135,3.810004886,0.358777262,0.381711812
9992904,18481080+4659441,4370.387,92.00987,0.02080218,0.113798934,-0.02823276,0.101625316,ASPCAP_cal,4.2717,-9999,ASPCAP_raw,12.3562899,1.0516784,0.241154211,0.004760233,0.004863138,1.304731186,0.136357838,0.16734713
10118672,18434759+4709580,4249.985,94.08881,0.1615414,0.116615601,-0.03301645,0.102813692,ASPCAP_cal,4.3792,-9999,ASPCAP_raw,16.0786114,1.2210389,0.102062657,0.001181378,0.001193463,1.932791236,0.223518313,0.228893752
10129425,19071569+4711176,4137.927,78.38868,0.01817775,0.109224304,-0.03702068,0.100936302,ASPCAP_cal,4.3428,-9999,ASPCAP_raw,22.562334,0.9857416,0.079251635,0.00734971,0.007998135,2.899645287,0.215360594,0.235434891
10188460,18492836+4712083,3886.1,100,-0.082194,0.1,-0.047168,0.1,ASPCAP_raw,4.3923,-9999,ASPCAP_raw,13.6134453,0.9898216,0.063847587,0.009660463,0.011081472,2.072963819,0.355181426,0.331044347
10189674,18522199+4714324,4943.905,117.6295,-0.08311063,0.122295812,0.03688836,0.102200914,ASPCAP_cal,4.1415,-9999,ASPCAP_raw,16.8775597,1.4588803,0.476115149,0.079874115,0.106096583,2.050156862,0.282864487,0.315422388
10196314,19061514+4713314,4448.846,91.30147,0.1466372,0.114445288,-0.04396056,0.101616423,ASPCAP_cal,4.2417,-9999,ASPCAP_raw,24.3683567,1.810088,0.285711282,0.037398541,0.046218128,3.325310312,0.372944991,0.414514667
10203255,19200183+4715338,5092.563,100.4479,0.1803495,0.116637651,0.01119492,0.100955753,ASPCAP_cal,4.4135,-9999,ASPCAP_raw,20.2307549,2.7205005,0.408655214,0.005029629,0.005092869,2.902427107,0.614086749,0.658905793
10258402,18573029+4721285,5161.644,102.9434,0.07188691,0.116295053,0.00103678,0.100837023,ASPCAP_cal,4.4305,-9999,ASPCAP_raw,47.4443626,1.9433814,0.369878902,0.006785794,0.006851232,11.12136946,0.71467635,0.737344288
10320656,18492311+4728557,3976.944,72.86383,0.1596177,0.108571642,-0.04960218,0.10098558,ASPCAP_cal,4.3981,-9999,ASPCAP_raw,18.8561764,1.362643,0.037491248,0.005301812,0.005993865,2.613403233,0.307260248,0.337056751
10321726,18521558+4725026,5012.278,111.2322,0.405086,0.12600901,-0.1282206,0.102817724,ASPCAP_cal,4.2274,-9999,ASPCAP_raw,33.9859047,5.0998883,0.617334923,0.011581644,0.011828703,6.332172821,1.453868926,1.52261317
10330707,19115636+4724023,4914.176,101.2945,0.2556945,0.118660749,-0.02257613,0.101541339,ASPCAP_cal,4.495,-9999,ASPCAP_raw,32.605423,3.7128201,0.309082016,0.004339088,0.004380864,5.97913649,1.052421507,1.191249833
10336624,19225092+4729157,3660.9,100,-0.1766,0.1,-0.026424,0.1,ASPCAP_raw,4.462,-9999,ASPCAP_raw,33.5201645,3.8608294,,,,5.910244306,0.875260065,1.045908714
10384267,18451385+4731372,4894.438,100.9363,0.3093112,0.11924213,-0.07344291,0.101689715,ASPCAP_cal,4.4098,-9999,ASPCAP_raw,30.4191036,3.1670644,0.451969864,0.062082928,0.077622273,5.27175022,0.868931123,0.905230361
10384298,18451858+4735055,5310.217,115.9232,0.08312556,0.122018935,-0.01016804,0.101332511,ASPCAP_cal,4.4154,-9999,ASPCAP_raw,22.2687626,1.7785449,0.504023965,0.006799788,0.006880076,3.46614624,0.453286771,0.458508855
10397567,19145905+4731014,5227.756,99.66972,0.2820615,0.116908178,-0.07186063,0.10083085,ASPCAP_cal,4.4073,-9999,ASPCAP_raw,21.5107479,2.0549879,0.572944821,0.009053558,0.009180523,3.198795596,0.486377168,0.536787305
10460571,19101378+4740028,5245.162,114.2829,0.1734597,0.12281409,-0.04295444,0.101564939,ASPCAP_cal,4.2348,-9999,ASPCAP_raw,27.616251,1.165665,0.70870469,0.010775629,0.010967623,4.771462069,0.361491559,0.365912589
10462367,19134804+4741347,4793.125,93.79929,0.09821614,0.113921368,0.004800811,0.100959483,ASPCAP_cal,4.4222,-9999,ASPCAP_raw,31.0582047,3.0486748,0.24173663,0.003613021,0.003657012,5.467879322,0.890891513,0.940943127
10514084,18441226+4746451,5030.624,93.47638,0.3200701,0.115180605,-0.09034969,0.100848951,ASPCAP_cal,4.4193,-9999,ASPCAP_raw,26.8509426,1.9790672,0.437572945,0.004965334,0.005005539,4.409115504,0.511274168,0.548434935
10516589,18504816+4743013,4801.359,97.6402,0.1943815,0.11659475,-0.03631519,0.101382819,ASPCAP_cal,4.4689,-9999,ASPCAP_raw,18.4674702,1.3520592,0.249095282,0.003034688,0.003077184,2.298672857,0.258928226,0.277778427
10518652,18553082+4744424,5205.202,105.4116,0.02365588,0.116681122,-0.002672821,0.100833106,ASPCAP_cal,4.4638,-9999,ASPCAP_raw,10.3891144,0.7667945,0.377015178,0.004904185,0.004949933,0.996034814,0.100091826,0.111626934
10526036,19112943+4743447,4459.742,102.77,-0.04356825,0.117626575,0.02910413,0.102452661,ASPCAP_cal,4.2885,-9999,ASPCAP_raw,51.5139885,7.3714938,0.16751995,0.001841014,0.001851446,12.19550806,2.708391403,2.942730312
10528194,19154420+4747456,5353.651,117.1421,0.02666212,0.121613873,-0.009911662,0.10121073,ASPCAP_cal,4.5118,-9999,ASPCAP_raw,21.2159576,2.8934207,,,,3.342198175,0.746198138,0.747150656
10536458,19294007+4746313,4988.099,97.43481,0.0995151,0.114819048,-0.03636246,0.100853035,ASPCAP_cal,4.392,-9999,ASPCAP_raw,39.5854034,5.4105921,0.348100504,0.005834248,0.005930708,8.379285878,1.779470202,1.850091186
10598354,19244702+4749490,4284.835,96.97681,-0.1140835,0.114886855,-0.008436335,0.102140681,ASPCAP_cal,4.2453,-9999,ASPCAP_raw,19.5206318,1.7057555,0.243993551,0.041881849,0.055959691,2.371348646,0.286355668,0.324678565
10602391,19311817+4749378,5637.376,121.5889,-0.06979613,0.121060063,-0.4421382,0.100794758,ASPCAP_cal,4.4683,-9999,ASPCAP_raw,30.2010498,3.5508564,0.680680345,0.009985465,0.010073217,5.78798023,0.997737837,1.108594197
10713157,18530802+4801540,3904.7,100,-0.066957,0.1,-0.062737,0.1,ASPCAP_raw,4.3899,-9999,ASPCAP_raw,28.5793457,2.1159718,0.059425454,0.008363047,0.00945471,4.429507619,0.503273408,0.544244231
10777782,18492438+4810596,5240.24,110.2309,0.2072671,0.121167738,-0.0272655,0.101335065,ASPCAP_cal,4.458,-9999,ASPCAP_raw,9.5108624,0.9075545,1.298435734,0.292580331,0.439591467,0.939472519,0.1047954,0.112975403
10785374,19061596+4807029,4493.136,82.87968,0.3289669,0.112331445,-0.05860035,0.101088511,ASPCAP_cal,4.4346,-9999,ASPCAP_raw,14.2913904,1.2029463,0.141142841,0.003111047,0.003156466,1.618835211,0.157304175,0.167075438
10793870,19214747+4806532,4522.104,90.20567,0.01278999,0.112527527,0.01293116,0.101088539,ASPCAP_cal,4.3937,-9999,ASPCAP_raw,30.0012054,3.6017849,,,,4.805150285,0.917649328,1.072807337
10801273,19335498+4808147,3797.7,100,-0.29651,0.1,-0.12184,0.1,ASPCAP_raw,3.9591,-9999,ASPCAP_raw,28.3830967,1.9000078,0.087069909,0.008131835,0.008871386,4.643153233,0.420727063,0.421715891
10847449,18595697+4816038,4276.499,87.88469,0.1896356,0.113907939,-0.04759588,0.101859306,ASPCAP_cal,4.2895,-9999,ASPCAP_raw,47.7327003,7.0005279,0.12042687,0.001681019,0.001696117,10.20277791,2.335477553,2.535020862
10904269,18500490+4819441,5270.447,111.799,0.06665571,0.11990228,0.008175565,0.101123717,ASPCAP_cal,4.3865,-9999,ASPCAP_raw,30.0002441,4.4331884,0.541767527,0.008192274,0.008295435,5.622593296,1.228231701,1.30319122
10907954,19003703+4821478,4533.07,95.45457,0.01419909,0.114667581,-0.006128177,0.101502267,ASPCAP_cal,4.2331,-9999,ASPCAP_raw,34.2223358,2.5377901,0.198798363,0.003567956,0.003615633,6.030465872,0.789569939,0.819312846
10913610,19142346+4821041,4507.72,85.4936,0.290306,0.113065053,-0.08076675,0.101208043,ASPCAP_cal,4.2214,-9999,ASPCAP_raw,24.7081966,1.7306013,0.20196157,0.005140635,0.005285618,3.429876175,0.392452127,0.418653446
10916996,19205506+4823501,4501.814,95.16467,0.1207751,0.115745955,0.0002783,0.101816908,ASPCAP_cal,4.3278,-9999,ASPCAP_raw,39.3131027,6.1759648,0.157357678,0.003250642,0.003322518,7.773619144,1.86174,2.060745425
10924400,19351820+4820396,5084.233,103.6207,0.09222015,0.117125498,-0.03134513,0.101029571,ASPCAP_cal,4.4938,-9999,ASPCAP_raw,7.3968687,0.5083106,0.337652046,0.00567294,0.005759964,0.685879947,0.063568052,0.064340138
10961247,18535573+4828548,3830.8,100,-0.31418,0.1,-0.043402,0.1,ASPCAP_raw,4.4969,-9999,ASPCAP_raw,26.6665268,2.0336859,0.074761108,0.010672806,0.012004443,4.273700054,0.446276021,0.441685371
10966212,19070750+4824150,4945.946,91.71718,0.3012086,0.114490301,-0.06896798,0.10085685,ASPCAP_cal,4.5933,-9999,ASPCAP_raw,13.901432,1.3314229,0.310962164,0.005873822,0.005978457,1.53750175,0.204658095,0.223311919
11019570,19050595+4831428,4273.619,89.61656,-0.1910382,0.111334655,-0.01966191,0.101220435,ASPCAP_cal,4.2739,-9999,ASPCAP_raw,29.5875034,3.707629,0.116945789,0.002403108,0.002450128,4.738306968,0.973745372,1.007801946
11026373,19203583+4834455,4531.928,87.6395,0.0109676,0.111502487,0.02508828,0.100896816,ASPCAP_cal,4.2813,-9999,ASPCAP_raw,40.1406403,4.6007257,0.19282994,0.003617079,0.003685868,7.987349019,1.479997934,1.572437676
11026612,19210352+4833004,5233.146,115.101,0.1296674,0.122659131,-0.05546101,0.101566341,ASPCAP_cal,4.5205,-9999,ASPCAP_raw,15.1044779,1.1297975,0.414911486,0.008580192,0.00873257,1.788413955,0.21772635,0.227034663
11028964,19260478+4832117,4665.475,91.78635,0.2677802,0.115143972,-0.05687231,0.101352019,ASPCAP_cal,4.4641,-9999,ASPCAP_raw,24.3677235,1.7432739,0.186969526,0.003230088,0.003273197,3.465618941,0.398509117,0.429346487
11029523,19270385+4830194,5219.935,99.43944,0.3394724,0.11749584,-0.04420158,0.100903779,ASPCAP_cal,4.2814,-9999,ASPCAP_raw,45.7750244,3.8112326,1.459161451,0.033469277,0.034390004,9.967295915,1.076225394,1.009734975
11072472,19010288+4836542,5154.751,121.754,-0.1129745,0.122900905,-0.005068095,0.101782444,ASPCAP_cal,4.2376,-9999,ASPCAP_raw,29.1830654,2.8285217,1.121861277,0.078127738,0.085273321,5.624072077,0.866211737,0.919034515
11081377,19213322+4836518,3970.8,100,-0.095672,0.1,-0.038523,0.1,ASPCAP_raw,4.3829,-9999,ASPCAP_raw,9.6927299,0.6573355,0.081975487,0.011579382,0.013082025,1.449626121,0.206147288,0.279535871
11083496,19260940+4841343,4517.692,87.91436,-0.01882469,0.11140802,0.001087699,0.100898268,ASPCAP_cal,4.3477,-9999,ASPCAP_raw,24.0325623,1.9519478,0.142820128,0.002144938,0.002171641,3.270472766,0.421170114,0.463177112
11084569,19282150+4837335,4921.121,93.1496,0.2087345,0.11429069,-0.04887494,0.100859214,ASPCAP_cal,4.3717,-9999,ASPCAP_raw,39.0281944,6.5485682,0.322829388,0.004823319,0.004882801,7.874488712,1.967008199,2.13905312
11088118,19351423+4837142,4298.423,87.07964,0.01095443,0.111929887,-0.01899437,0.101309156,ASPCAP_cal,4.4099,-9999,ASPCAP_raw,12.4398699,0.8542405,0.103577454,0.001410322,0.001421939,1.338984035,0.125025244,0.140999752
11093228,19440035+4839468,4872.699,108.2602,0.04571895,0.119661547,0.004977677,0.101826135,ASPCAP_cal,4.4323,-9999,ASPCAP_raw,29.5869389,3.0583661,0.262474238,0.004725214,0.004802826,5.194663717,0.867030154,0.885982502
11127499,19052476+4846092,4149.125,92.12463,-0.02839875,0.114097035,-0.01620486,0.102262565,ASPCAP_cal,4.3924,-9999,ASPCAP_raw,22.426239,1.7401156,0.091954529,0.001889853,0.001927995,2.905441846,0.328711317,0.355802554
11135491,19230990+4845016,5220.283,105.3317,0.04438642,0.116821778,-0.02133546,0.100831704,ASPCAP_cal,4.4465,-9999,ASPCAP_raw,30.0072536,3.1270535,0.435320035,0.010033419,0.010241135,5.57962219,0.922986211,0.996834989
11188956,19241529+4850473,4216.001,85.16963,-0.09728442,0.11060051,-0.02228742,0.101137652,ASPCAP_cal,4.4112,-9999,ASPCAP_raw,21.6597786,1.6843166,0.094022204,0.001901313,0.001925999,2.712826766,0.309496873,0.347053177
11190616,19274782+4848578,5133.085,98.91644,0.2045466,0.116053739,-0.05837253,0.100839526,ASPCAP_cal,4.414,-9999,ASPCAP_raw,27.7990475,3.2858939,0.45210386,0.008210423,0.008343726,4.797601361,0.882163892,0.956293934
11190936,19282833+4850596,4911.417,92.05433,0.246444,0.114216112,-0.04105559,0.100860106,ASPCAP_cal,4.5252,-9999,ASPCAP_raw,13.9966116,1.1059442,0.287624492,0.004237097,0.004290611,1.508896547,0.15455832,0.180683538
11193107,19325220+4848179,5204.88,103.5007,0.09958851,0.116687491,-0.03596918,0.100833043,ASPCAP_cal,4.4615,-9999,ASPCAP_raw,22.578886,1.7659607,0.433325989,0.00811658,0.008295411,3.461214585,0.441238189,0.479648495
11196403,19384780+4851308,3874.3,100,-0.054256,0.1,-0.078992,0.1,ASPCAP_raw,4.217,-9999,ASPCAP_raw,3.5723927,0.2454934,0.225543183,0.033561666,0.038253836,0.646929523,0.118042762,0.146692753
11241091,19204382+4856426,4134.222,80.96529,-0.1224277,0.109189084,0.05860253,0.100937,ASPCAP_cal,4.3569,-9999,ASPCAP_raw,39.3125916,3.9806225,0.092029425,0.001531506,0.001548452,7.362122852,1.240058442,1.41017051
11243362,19254815+4856218,5138.459,98.96645,0.2086468,0.116101205,-0.03161651,0.10083903,ASPCAP_cal,4.3898,-9999,ASPCAP_raw,36.1739731,6.2744613,0.489640324,0.008765196,0.008902644,7.261593259,1.828077753,1.823051381
11243821,19264079+4859534,5363.017,117.9987,0.08064763,0.107740501,-0.02589402,0.100783609,ASPCAP_cal,3.9078,-9999,ASPCAP_raw,9.3626404,0.6750177,9.003973419,4.847488685,21.84362978,0.967277803,0.13178545,0.473190205
11284655,18575657+4902411,5126.102,100.9825,0.1392306,0.116296533,-0.02908925,0.100875613,ASPCAP_cal,4.5595,-9999,ASPCAP_raw,11.3690052,0.8651953,0.353263248,0.00650065,0.006596181,1.141391495,0.114834126,0.129339086
11306960,19451562+4900208,4561.685,92.23478,0.248607,0.115520013,-0.06568713,0.10162872,ASPCAP_cal,4.3967,-9999,ASPCAP_raw,36.937809,6.1177893,0.168639322,0.002841396,0.002880217,7.01577984,1.829960123,1.938583529
11352859,19322974+4911187,4414.396,100.807,-0.2303558,0.114886707,0.01843889,0.101820061,ASPCAP_cal,4.3441,-9999,ASPCAP_raw,23.8667507,1.9145213,0.114415282,0.001836555,0.001865728,3.333010841,0.421230661,0.46753389
11391371,19002907+4917103,4434.564,87.2028,0.1752049,0.112986415,-0.02306458,0.101311621,ASPCAP_cal,4.4229,-9999,ASPCAP_raw,9.5596857,0.7259707,0.130934753,0.002319584,0.002349817,1.048163599,0.11974638,0.139150541
11393799,19064329+4917042,4879.711,96.46654,0.2758459,0.116652421,-0.07594363,0.101258888,ASPCAP_cal,4.4066,-9999,ASPCAP_raw,41.0056534,4.9176073,0.615681544,0.01575757,0.016118743,8.616621262,1.635890308,1.639302265
11395206,19102484+4912162,3701.9,100,-0.081951,0.1,-0.021278,0.1,ASPCAP_raw,4.2357,-9999,ASPCAP_raw,0.6090611,0.0429527,0.057139518,0.008087219,0.009122241,0.33744377,0.073124041,0.119316443
11447799,19105022+4920488,4278.555,111.0689,-0.3862095,0.11812301,0.07935717,0.103325982,ASPCAP_cal,4.3334,-9999,ASPCAP_raw,37.1918793,2.9438677,0.101066586,0.001964231,0.001993563,7.19719809,1.005770291,1.101038747
11457613,19323327+4921468,4961.179,97.53983,0.06374672,0.114597506,-0.008059576,0.100855595,ASPCAP_cal,4.4825,-9999,ASPCAP_raw,9.1703854,0.6789996,0.265353049,0.004788261,0.004864764,0.867860518,0.078696675,0.082132598
11464263,19441669+4920392,4162.224,89.80029,0.1046478,0.11431937,-0.07262643,0.102293489,ASPCAP_cal,4.3007,-9999,ASPCAP_raw,31.4924622,2.705899,0.116600149,0.007244758,0.007809812,4.880469943,0.65279475,0.735626929
11494310,18563635+4924544,5302.136,108.9203,0.02341731,0.117864072,0.006621389,0.100852928,ASPCAP_cal,4.4458,-9999,ASPCAP_raw,17.4727859,1.6087763,0.488582091,0.009599911,0.00974699,2.311228748,0.337871178,0.378216186
11494422,18565628+4926171,4393.105,94.07158,-0.03874709,0.114029008,-0.01307247,0.101637558,ASPCAP_cal,4.3171,-9999,ASPCAP_raw,28.1859837,2.0972745,,,,4.150117775,0.521305384,0.562412597
11495571,19001871+4929105,3482.8,100,-0.2025,0.1,0.0061977,0.1,ASPCAP_raw,4.5151,-9999,ASPCAP_raw,13.5188646,0.9932551,0.030578658,0.004472707,0.005103962,2.84660585,0.549793238,0.525829763
11516242,19434227+4926329,5150.565,98.368,0.2476277,0.116209812,-0.01655041,0.100837903,ASPCAP_cal,4.5799,-9999,ASPCAP_raw,15.5315723,1.2642161,0.364169452,0.005590983,0.00564475,1.830744504,0.229334276,0.254349409
11601532,19054458+4938478,5254.272,107.8162,-0.01350091,0.117127867,0.002125382,0.100828699,ASPCAP_cal,4.4406,-9999,ASPCAP_raw,27.0126476,2.672859,0.430632408,0.008110414,0.008269282,4.824141482,0.744630281,0.76403249
11601673,19060426+4938445,5083.767,105.2925,0.05891678,0.1175084,-0.00091695,0.101081364,ASPCAP_cal,4.4448,-9999,ASPCAP_raw,19.6636772,2.1766686,,,,2.664312849,0.477135914,0.530047435
11602234,19074227+4937186,4224.349,86.68871,0.1975959,0.11361866,-0.05495928,0.101900899,ASPCAP_cal,4.3421,-9999,ASPCAP_raw,43.619976,6.7222037,0.112409863,0.00230827,0.002352141,8.822112362,2.117219689,2.349421152
11611727,19293478+4940092,4965.658,89.98009,0.4021619,0.114647362,-0.141263,0.100855014,ASPCAP_cal,4.2686,-9999,ASPCAP_raw,33.5185776,4.045598,0.559421002,0.011057347,0.011302557,6.150802563,1.144155683,1.308041847
11665627,19353159+4946071,5268.466,107.1344,0.02960177,0.117267333,-0.01830175,0.100827351,ASPCAP_cal,4.4152,-9999,ASPCAP_raw,23.0539608,1.7861334,0.520453534,0.007904732,0.007998574,3.694386036,0.47219433,0.484295051
11666439,19370373+4946424,5040.85,115.9453,-0.02487872,0.121794959,0.01303232,0.101846078,ASPCAP_cal,4.4286,-9999,ASPCAP_raw,27.4147758,1.8618329,0.305656238,0.005615127,0.005709758,4.734933052,0.567181813,0.607309419
11672056,19464899+4944201,3735.5,100,0.14175,0.1,-0.072761,0.1,ASPCAP_raw,4.4589,-9999,ASPCAP_raw,35.430027,2.4913988,0.04298564,0.006064368,0.006844472,6.71069412,0.751269463,0.79847625
11674867,19511506+4945041,3752.7,100,-0.2067,0.1,0.033773,0.1,ASPCAP_raw,4.5064,-9999,ASPCAP_raw,41.8426018,3.0906796,0.030443558,0.004295582,0.004845609,8.076572796,1.002061091,1.091255795
11717415,19364932+4952370,4970.1,101.8735,0.4123983,0.1207866,-0.08421487,0.10181505,ASPCAP_cal,4.3652,-9999,ASPCAP_raw,39.8701248,6.0748892,0.366332503,0.006416037,0.006545724,8.015493192,1.872299404,1.865417414
11717716,19372081+4953518,4410.503,80.2834,0.2351267,0.110764731,-0.09236281,0.100908538,ASPCAP_cal,4.314,-9999,ASPCAP_raw,14.3898888,1.0753534,0.134464761,0.00177693,0.001801968,1.655504743,0.150285762,0.161106421
11751833,18592110+4958183,4770.708,93.09237,0.03692408,0.113137676,-0.004148301,0.10087365,ASPCAP_cal,4.3944,-9999,ASPCAP_raw,38.5014114,4.6246419,0.248082584,0.00436706,0.004428191,7.787935718,1.429257319,1.622959547
11769972,19405186+4957335,5299.931,121.8218,0.01734272,0.124183204,-0.06199108,0.101663094,ASPCAP_cal,4.5041,-9999,ASPCAP_raw,8.7356377,0.6611198,0.43120229,0.007847286,0.007973916,0.798207213,0.083490633,0.091324059
11772191,19443740+4959175,5272.274,107.4141,0.1999467,0.119479425,-0.0392981,0.101067895,ASPCAP_cal,4.4541,-9999,ASPCAP_raw,18.8553772,1.4429619,0.52209632,0.009259935,0.00939907,2.590672695,0.333031891,0.34225845
11805605,19080557+5004368,5155.657,115.3104,0.3575372,0.12690307,-0.08909341,0.102528637,ASPCAP_cal,4.3854,-9999,ASPCAP_raw,15.6395025,1.3692367,0.540466203,0.013356882,0.013639499,1.884551267,0.247952504,0.273585859
11825402,19482519+5002136,4634.699,104.7791,-0.3591327,0.114453221,0.06039388,0.101293901,ASPCAP_cal,4.2013,-9999,ASPCAP_raw,31.0625267,4.3066444,,,,5.838471054,1.337492012,1.55005852
11825655,19485057+5005279,4901.149,108.343,-0.1628326,0.117029175,0.1420012,0.101295814,ASPCAP_cal,4.276,-9999,ASPCAP_raw,25.9372215,2.717345,0.227303095,0.004723269,0.00481002,4.403972412,0.804063357,0.904179851
11852978,18595926+5008327,4421.707,91.0322,0.1611693,0.114559665,-0.01979304,0.101701902,ASPCAP_cal,4.441,-9999,ASPCAP_raw,13.9979687,1.3006047,0.127503052,0.002501282,0.002546358,1.586830704,0.187291774,0.199145715
11873687,19453540+5007088,3985,100,-0.42135,0.1,-0.015682,0.1,ASPCAP_raw,4.3082,-9999,ASPCAP_raw,26.8509674,2.2676485,0.073960943,0.001093949,0.001104539,4.113495187,0.501305559,0.527740714
11918275,19354084+5013584,4988.952,105.1842,0.1738091,0.119268076,-0.03921853,0.101502072,ASPCAP_cal,4.4972,-9999,ASPCAP_raw,13.6831179,1.2285324,0.29865825,0.006140096,0.006251231,1.486123912,0.189351134,0.208728855
11967633,19355054+5018129,4199.777,103.8108,-0.4277307,0.114870618,0.1951161,0.102413854,ASPCAP_cal,4.2921,-9999,ASPCAP_raw,41.8426361,3.4744651,0.106465434,0.001635516,0.001651703,9.15122676,1.330175468,1.472496621
11968404,19371603+5018524,5028.328,94.70533,0.2636812,0.115160623,-0.08473164,0.100849173,ASPCAP_cal,4.4116,-9999,ASPCAP_raw,27.992281,2.5065675,,,,4.662076786,0.655659686,0.742302486
11968863,19380668+5022164,5156.145,106.7912,0.143861,0.118957594,-0.04980913,0.101169517,ASPCAP_cal,4.5208,-9999,ASPCAP_raw,11.5280294,0.97445,0.360050272,0.005917441,0.005998095,1.181350638,0.133784282,0.145371194
11973944,19470628+5022072,4746.827,90.72332,0.1167129,0.112972924,-0.025911,0.10087583,ASPCAP_cal,4.3818,-9999,ASPCAP_raw,6.2209287,0.5775744,0.735232259,0.03961664,0.042065168,0.630384684,0.067814761,0.067521808
12066749,19363799+5031122,4585.426,98.22415,0.02597562,0.11582421,-0.03919014,0.101652198,ASPCAP_cal,4.3302,-9999,ASPCAP_raw,21.9618893,1.6395164,0.175725166,0.003262414,0.00333426,2.887533485,0.355630156,0.357208831
12166913,19414029+5047283,4546.966,94.93225,0.09112771,0.11516896,-0.0445939,0.101583354,ASPCAP_cal,4.2753,-9999,ASPCAP_raw,9.896451,0.726371,0.298522121,0.004338932,0.004382343,1.014249282,0.097359958,0.128539062
12167086,19415596+5047455,4764.961,112.4927,-0.02345031,0.121375358,0.01871403,0.102519955,ASPCAP_cal,4.3235,-9999,ASPCAP_raw,42.736042,3.781163,0.260685944,0.003974871,0.004013589,9.405336311,1.406838251,1.442976057
12268054,19453779+5055298,4208.614,85.50404,0.08213002,0.112147704,-0.04457518,0.101524645,ASPCAP_cal,4.3902,-9999,ASPCAP_raw,13.4262304,1.0275598,0.096043187,0.001522598,0.001539479,1.51485473,0.156997923,0.191012046
12314646,19412234+5104273,3692.3,100,0.023137,0.1,-0.002519,0.1,ASPCAP_raw,4.3717,-9999,ASPCAP_raw,2.7075965,0.2021558,0.070505244,0.009977442,0.011236067,0.721550506,0.142681138,0.348325914
12316635,19444806+5105322,3716.9,100,-0.070919,0.1,0.0098892,0.1,ASPCAP_raw,4.3904,-9999,ASPCAP_raw,43.9240227,3.8369496,0.04259559,0.006004305,0.006777855,8.843628852,1.215620006,1.410540595


==> anc/table-3.readme <==
This file contains descriptions of the column headers for Table 3.
-----

KIC_ID: The Kepler Input Catalog identification number

2MASS_ID: 2MASS identification number

teff: spectroscopic effective temperature, in kelvins, derived by ASPCAP. 

teff_err: 1-sigma uncertainty in teff, in kelvins, derived by ASPCAP.

m_h: solar-scaled stellar metallicity, equivalent to [M/H], derived by ASPCAP.

m_h_err: 1-sigma uncertainty in m_h added in quadrature to 0.1,
    as per Serenelli et al. (2017). If 'spec_prov' is 'ASPCAP_raw', ASPCAP
    provides no uncertainty, and the value will default to 0.1.

alpha_m: solar-scaled alpha-element abundance ([alpha/M]) derived by ASPCAP. 
    In ASPCAP, alpha is a weighted average of O, Mg, Si, S, Ca, and Ti.

alpha_m_err: 1-sigma uncertainty in alpha_m added in quadrature to 0.1.
    If 'spec_prov' is 'ASPCAP_raw', ASPCAP provides no uncertainty, and the
    value will default to 0.1.

spec_prov: source for teff, m_h, alpha_m, and uncertainties. Can be calibrated
    ASPCAP values ('ASPCAP_cal') or uncalibrated ASPCAP values ('ASPCAP_raw').

logg: log10 of surface gravity in CGS units, derived by ASPCAP.

logg_err: 1-sigma uncertainty in logg. If 'logg_prov' is 'ASPCAP_raw', ASPCAP
    provides no uncertainty, and the value is set to -9999. However,
    logg uncertainties were never used in any calculations or analysis.

logg_prov: source for logg and uncertainty. Can be calibrated ASPCAP value
    ('ASPCAP_cal') or uncalibrated ASPCAP value ('ASPCAP_raw'). For the 
    uncalibrated values, no uncertainties are provided,
    defaulting logg_err to -9999.

prot: rotation period, in days, obtained from Kepler light curves by the method
    of Santos et al. (2019).

prot_err: 1-sigma uncertainty in prot.

lum: stellar luminosity, in solar units, from Berger et al. (2018), where
    available. Luminosities are derived using Gaia DR2 parallaxes.

lum_err_low: lower 1-sigma uncertainty in lum.

lum_err_high: upper 1-sigma uncertainty in lum.

age: stellar age in Gyr. The value is the median of the MCMC-chain estimate 
    of the posterior probability distribution.

age_err_low: lower 1-sigma uncertainty in age, taken to be the 16th percentile
    of the MCMC posterior estimate.

age_err_high: upper 1-sigma uncertainty in age, taken to be the 84th percentile
    of the MCMC posterior estimate.

